Structure functions for the inclusive semileptonic $b$-quark decay at NNLO: a semi-analytic calculation

We present a study of the inclusive charmless semileptonic $b$ decay, $b\to X_u\ell\bar{\nu}$ at next-to-next-to-leading order (NNLO) in perturbative QCD, with the primary aim of extracting the hadronic structure functions $W_i$ at NNLO. The analysis is based on a numerical calculation of the relevant kinematic distributions using a phase-space slicing method to handle infrared-sensitive contributions from real gluon emissions. We use known results from Heavy Quark Effective Theory and Soft-Collinear Effective Theory to extract the singular terms and construct a model for the regular contributions to the structure functions at NNLO, then perform a fit to the numerical results. We use our approximate structure functions to compute various kinematic distributions and moments: the comparison with existing analytic and numerical results shows very good agreement, which is further improved including the available analytic results in the fit.

==> math_package/W1_nlo.m <==
CF*((5 + 2*q2h + q0h*(-9 + q0h + q2h))/(4*(q0h^2 - q2h)) + 
 ((5 - 8*q0h^4 - 2*q0h^2*(-13 + q2h)*(1 + q2h) - 8*q0h*(3 + 5*q2h) + 
    q2h*(19 + (-1 + q2h)*q2h))*Log[(-1 + q0h - Sqrt[q0h^2 - q2h])/
     (-1 + q0h + Sqrt[q0h^2 - q2h])])/(8*(-1 + 2*q0h - q2h)*
   (q0h^2 - q2h)^(3/2)) + ((-1 + q2h)*Log[(1 - 2*q0h + q2h)/(-1 + q2h)^2])/
  (-1 + 2*q0h - q2h) - ((-1 + q2h)*(-7 + 8*Log[1 - q2h])*
   Plusd[(1 - 2*q0h + q2h)^(-1)])/4 + 
 (-1 + q2h)*Plusd[Log[1 - 2*q0h + q2h]/(1 - 2*q0h + q2h)] + 
 ((-1 + q2h)*delta[1 - 2*q0h + q2h, 0]*((15 + 4*Pi^2)*q2h + 
    6*Log[1 - q2h]*(1 - 5*q2h + 4*q2h*Log[1 - q2h]) + 
    12*q2h*PolyLog[2, q2h]))/(12*q2h))


==> math_package/W1_nnlo_blm.m <==
as^2*beta0*CF*(((-1/48*((-1 + q2h)*(-13 + 48*Log[1 - q2h])) + 
      (6*(q0h - Sqrt[q0h^2 - q2h])^7 - 6*(q0h - Sqrt[q0h^2 - q2h])^8 - 
        18*(q0h - Sqrt[q0h^2 - q2h])^6*q2h + 24*(q0h - Sqrt[q0h^2 - q2h])^7*
         q2h + 6*(q0h - Sqrt[q0h^2 - q2h])^8*q2h + 
        18*(-q0h + Sqrt[q0h^2 - q2h])^5*q2h - 58*(q0h - Sqrt[q0h^2 - q2h])^4*
         q2h^2 + 246*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^2 - 
        70*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^2 + 19*(q0h - Sqrt[q0h^2 - q2h])^8*
         q2h^2 + 54*(-q0h + Sqrt[q0h^2 - q2h])^7*q2h^2 + 
        270*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^3 - 
        742*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^3 + 
        178*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^3 + 
        64*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^3 + 
        42*(-q0h + Sqrt[q0h^2 - q2h])^7*q2h^3 - 
        244*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^4 + 
        712*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^4 - 
        124*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^4 + 
        24*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^4 + 10*(q0h - Sqrt[q0h^2 - q2h])^6*
         q2h^4 + 24*(q0h - Sqrt[q0h^2 - q2h])*q2h^5 - 
        170*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^5 + 
        12*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^5 + 
        108*(-q0h + Sqrt[q0h^2 - q2h])^3*q2h^5 + 13*q2h^6 + 
        18*(q0h - Sqrt[q0h^2 - q2h])*q2h^6 + 28*(q0h - Sqrt[q0h^2 - q2h])^2*
         q2h^6 - 180*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^2*
         Log[q0h - Sqrt[q0h^2 - q2h]] + 432*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^2*
         Log[q0h - Sqrt[q0h^2 - q2h]] - 234*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^2*
         Log[q0h - Sqrt[q0h^2 - q2h]] + 18*(q0h - Sqrt[q0h^2 - q2h])^8*q2h^2*
         Log[q0h - Sqrt[q0h^2 - q2h]] + 432*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^3*
         Log[q0h - Sqrt[q0h^2 - q2h]] - 1152*(q0h - Sqrt[q0h^2 - q2h])^4*
         q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] + 720*(q0h - Sqrt[q0h^2 - q2h])^5*
         q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] - 144*(q0h - Sqrt[q0h^2 - q2h])^6*
         q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] - 234*(q0h - Sqrt[q0h^2 - q2h])^2*
         q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] + 720*(q0h - Sqrt[q0h^2 - q2h])^3*
         q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] - 288*(q0h - Sqrt[q0h^2 - q2h])^4*
         q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] + 18*(q0h - Sqrt[q0h^2 - q2h])^6*
         q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] - 144*(q0h - Sqrt[q0h^2 - q2h])^2*
         q2h^5*Log[q0h - Sqrt[q0h^2 - q2h]] + 
        18*q2h^6*Log[q0h - Sqrt[q0h^2 - q2h]] + 
        18*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^6*Log[q0h - Sqrt[q0h^2 - q2h]] + 
        18*q2h^2*(-((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 
             13*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
            (q0h - Sqrt[q0h^2 - q2h])^4) + 
          8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
              2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
           q2h - (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
            16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
           (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 8*(q0h - Sqrt[q0h^2 - q2h])^2*
           q2h^3 - (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*
         Log[(q0h - Sqrt[q0h^2 - q2h])/(1 - q0h + Sqrt[q0h^2 - q2h])] - 
        6*q2h^2*((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 
            13*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
           (q0h - Sqrt[q0h^2 - q2h])^4 - 
          8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
              2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
           q2h + (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
            16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
           (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 - 8*(q0h - Sqrt[q0h^2 - q2h])^2*
           q2h^3 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*
         Log[1 - q0h + Sqrt[q0h^2 - q2h]] + 12*q2h^2*
         ((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 13*(q0h - Sqrt[q0h^2 - q2h])^
              2 + (q0h - Sqrt[q0h^2 - q2h])^4)*(q0h - Sqrt[q0h^2 - q2h])^4 - 
          8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
              2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
           q2h + (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
            16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
           (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 - 8*(q0h - Sqrt[q0h^2 - q2h])^2*
           q2h^3 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*Log[1 - q2h])/
       (384*(-q0h + Sqrt[q0h^2 - q2h])*q2h^2*
        (-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + q2h)^3))*Log[1 - 2*q0h + q2h])/
    (1 - 2*q0h + q2h) + 
   (((3*(-1 + q2h))/8 + (3*(-8*q0h^4 + 8*q0h^3*Sqrt[q0h^2 - q2h] + 
         8*q0h^2*q2h - 4*q0h*Sqrt[q0h^2 - q2h]*q2h - q2h^2)*
        (-5 + 8*q0h^4 - 19*q2h + q2h^2 - q2h^3 + 8*q0h*(3 + 5*q2h) + 
         2*q0h^2*(-13 - 12*q2h + q2h^2)))/(64*(-q0h + Sqrt[q0h^2 - q2h])*
        (-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + q2h)^3))*Log[1 - 2*q0h + q2h]^2)/
    (1 - 2*q0h + q2h) - ((-1 + q2h)*(-85 + 4*Pi^2 + 32*Log[1 - q2h] + 
      48*Log[1 - q2h]^2)*Plusd[(1 - 2*q0h + q2h)^(-1)])/96 + 
   ((-1 + q2h)*(-13 + 48*Log[1 - q2h])*Plusd[Log[1 - 2*q0h + q2h]/
       (1 - 2*q0h + q2h)])/48 - 
   (3*(-1 + q2h)*Plusd[Log[1 - 2*q0h + q2h]^2/(1 - 2*q0h + q2h)])/8 + 
   (((-1 + q2h)*(-85 + 4*Pi^2 + 32*Log[1 - q2h] + 48*Log[1 - q2h]^2))/96 - 
     (q2h*(12*(q0h - Sqrt[q0h^2 - q2h])^6*(1 - q0h + Sqrt[q0h^2 - q2h])^2 + 
         (2*Pi^2*(-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 
             13*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4) + 
           (260 + 132*(q0h - Sqrt[q0h^2 - q2h])^2 + 470*(-q0h + Sqrt[
                q0h^2 - q2h]) + 7*(-q0h + Sqrt[q0h^2 - q2h])^3)*
            (q0h - Sqrt[q0h^2 - q2h]))*(q0h - Sqrt[q0h^2 - q2h])^4*q2h + 
         2*(-6 + 2*(-65 + 12*Pi^2)*(q0h - Sqrt[q0h^2 - q2h]) - 
           64*Pi^2*(q0h - Sqrt[q0h^2 - q2h])^2 + (406 + 40*Pi^2)*
            (q0h - Sqrt[q0h^2 - q2h])^3 - (121 + 8*Pi^2)*
            (q0h - Sqrt[q0h^2 - q2h])^4 + 21*(q0h - Sqrt[q0h^2 - q2h])^5)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 
         2*(12 + (-406 + 40*Pi^2)*(q0h - Sqrt[q0h^2 - q2h])^2 - 
           121*(q0h - Sqrt[q0h^2 - q2h])^4 + (25 + Pi^2)*
            (q0h - Sqrt[q0h^2 - q2h])^5 + (-235 + 13*Pi^2)*
            (-q0h + Sqrt[q0h^2 - q2h]) + 16*Pi^2*(-q0h + Sqrt[q0h^2 - q2h])^
             3)*(q0h - Sqrt[q0h^2 - q2h])*q2h^3 + 
         2*(-6 + (121 - 8*Pi^2)*(q0h - Sqrt[q0h^2 - q2h])^2 + 
           121*(q0h - Sqrt[q0h^2 - q2h])^3 + 66*(-q0h + Sqrt[q0h^2 - q2h]))*
          q2h^4 + (7 + 2*Pi^2*(1 + (q0h - Sqrt[q0h^2 - q2h])^2) - 
           50*(q0h - Sqrt[q0h^2 - q2h])^2 + 42*(-q0h + Sqrt[q0h^2 - q2h]))*
          q2h^5) + 2*(6*(-q0h + Sqrt[q0h^2 - q2h])^7*(1 - q0h + 
           Sqrt[q0h^2 - q2h]) - 6*(-3 + 4*(q0h - Sqrt[q0h^2 - q2h])^2 + 
           (q0h - Sqrt[q0h^2 - q2h])^3 + 3*(-q0h + Sqrt[q0h^2 - q2h]))*
          (q0h - Sqrt[q0h^2 - q2h])^5*q2h + 
         (58 + 70*(q0h - Sqrt[q0h^2 - q2h])^2 + 54*(q0h - Sqrt[q0h^2 - q2h])^
             3 - 19*(q0h - Sqrt[q0h^2 - q2h])^4 + 
           246*(-q0h + Sqrt[q0h^2 - q2h]))*(q0h - Sqrt[q0h^2 - q2h])^4*
          q2h^2 + 2*(-135 + 371*(q0h - Sqrt[q0h^2 - q2h]) - 
           89*(q0h - Sqrt[q0h^2 - q2h])^2 + 21*(q0h - Sqrt[q0h^2 - q2h])^4 + 
           32*(-q0h + Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h^3 - 2*(-122 + 356*(q0h - Sqrt[q0h^2 - q2h]) - 
           62*(q0h - Sqrt[q0h^2 - q2h])^2 + 12*(q0h - Sqrt[q0h^2 - q2h])^3 + 
           5*(q0h - Sqrt[q0h^2 - q2h])^4)*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^4 - 
         2*(12 - 54*(q0h - Sqrt[q0h^2 - q2h])^2 + 6*(q0h - Sqrt[q0h^2 - q2h])^
             3 + 85*(-q0h + Sqrt[q0h^2 - q2h]))*(q0h - Sqrt[q0h^2 - q2h])*
          q2h^5 - (13 + 18*(q0h - Sqrt[q0h^2 - q2h]) + 
           28*(q0h - Sqrt[q0h^2 - q2h])^2)*q2h^6)*
        Log[q0h - Sqrt[q0h^2 - q2h]] + 18*q2h^2*
        (-((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 13*(q0h - Sqrt[q0h^2 - q2h])^
              2 + (q0h - Sqrt[q0h^2 - q2h])^4)*(q0h - Sqrt[q0h^2 - q2h])^4) + 
         8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
             2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h - (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
           16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 8*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^3 - (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*
        Log[q0h - Sqrt[q0h^2 - q2h]]^2 + 18*q2h^2*
        (-((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 13*(q0h - Sqrt[q0h^2 - q2h])^
              2 + (q0h - Sqrt[q0h^2 - q2h])^4)*(q0h - Sqrt[q0h^2 - q2h])^4) + 
         8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
             2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h - (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
           16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 8*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^3 - (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*
        Log[(q0h - Sqrt[q0h^2 - q2h])/(1 - q0h + Sqrt[q0h^2 - q2h])]^2 - 
       2*q2h^2*((-18 + 270*(q0h - Sqrt[q0h^2 - q2h])^2 + 
           24*(q0h - Sqrt[q0h^2 - q2h])^4 + 13*(q0h - Sqrt[q0h^2 - q2h])^5 + 
           58*(-q0h + Sqrt[q0h^2 - q2h]) + 244*(-q0h + Sqrt[q0h^2 - q2h])^3)*
          (q0h - Sqrt[q0h^2 - q2h])^3 + 
         2*(3 + 123*(q0h - Sqrt[q0h^2 - q2h])^2 + 
           356*(q0h - Sqrt[q0h^2 - q2h])^4 + 9*(q0h - Sqrt[q0h^2 - q2h])^6 + 
           9*(-q0h + Sqrt[q0h^2 - q2h]) + 371*(-q0h + Sqrt[q0h^2 - q2h])^3 + 
           85*(-q0h + Sqrt[q0h^2 - q2h])^5)*(q0h - Sqrt[q0h^2 - q2h])*q2h + 
         2*(-3 + 12*(q0h - Sqrt[q0h^2 - q2h]) - 35*(q0h - Sqrt[q0h^2 - q2h])^
             2 + 89*(q0h - Sqrt[q0h^2 - q2h])^3 - 
           62*(q0h - Sqrt[q0h^2 - q2h])^4 + 14*(q0h - Sqrt[q0h^2 - q2h])^6 + 
           54*(-q0h + Sqrt[q0h^2 - q2h])^5)*q2h^2 + 
         2*(3 + 32*(q0h - Sqrt[q0h^2 - q2h])^2 + 12*(q0h - Sqrt[q0h^2 - q2h])^
             3 + 6*(q0h - Sqrt[q0h^2 - q2h])^4 + 
           27*(-q0h + Sqrt[q0h^2 - q2h]))*q2h^3 + 
         (19 + 10*(q0h - Sqrt[q0h^2 - q2h])^2 + 
           42*(-q0h + Sqrt[q0h^2 - q2h]))*q2h^4)*
        Log[1 - q0h + Sqrt[q0h^2 - q2h]] - 
       18*q2h^2*(-((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 
            13*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
           (q0h - Sqrt[q0h^2 - q2h])^4) + 
         8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
             2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h - (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
           16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 8*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^3 - (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*
        Log[1 - q0h + Sqrt[q0h^2 - q2h]]^2 - 
       12*(4*(1 - q2h)*(-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + q2h)*
          (4*q0h^3 - 4*q0h^2*Sqrt[q0h^2 - q2h] - 3*q0h*q2h + 
           Sqrt[q0h^2 - q2h]*q2h)*(4*q0h^3 + 2*q2h*(1 - 2*q2h + 3*q2h^2) - 
           2*q0h^2*(1 + 5*q2h + 4*q2h^2) + q0h*(q2h + 12*q2h^2 - q2h^3)) - 
         q2h^2*(-((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 
              13*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
             (q0h - Sqrt[q0h^2 - q2h])^4) + 
           8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
               2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
            q2h - (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
             16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
            (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 8*(q0h - Sqrt[q0h^2 - q2h])^2*
            q2h^3 - (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*
          Log[q0h - Sqrt[q0h^2 - q2h]])*Log[1 - q2h] + 
       12*q2h^2*(-((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 
            13*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
           (q0h - Sqrt[q0h^2 - q2h])^4) + 
         8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
             2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h - (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
           16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 8*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^3 - (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*Log[1 - q2h]^2 + 
       2*Log[(q0h - Sqrt[q0h^2 - q2h])/(1 - q0h + Sqrt[q0h^2 - q2h])]*
        (6*(q0h - Sqrt[q0h^2 - q2h])^7 - 6*(q0h - Sqrt[q0h^2 - q2h])^8 - 
         18*(q0h - Sqrt[q0h^2 - q2h])^6*q2h + 24*(q0h - Sqrt[q0h^2 - q2h])^7*
          q2h + 6*(q0h - Sqrt[q0h^2 - q2h])^8*q2h + 
         18*(-q0h + Sqrt[q0h^2 - q2h])^5*q2h - 58*(q0h - Sqrt[q0h^2 - q2h])^4*
          q2h^2 + 246*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^2 - 
         70*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^2 + 19*(q0h - Sqrt[q0h^2 - q2h])^
           8*q2h^2 + 54*(-q0h + Sqrt[q0h^2 - q2h])^7*q2h^2 + 
         270*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^3 - 
         742*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^3 + 
         178*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^3 + 
         64*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^3 + 42*(-q0h + Sqrt[q0h^2 - q2h])^
           7*q2h^3 - 244*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^4 + 
         712*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^4 - 
         124*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^4 + 
         24*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^4 + 10*(q0h - Sqrt[q0h^2 - q2h])^
           6*q2h^4 + 24*(q0h - Sqrt[q0h^2 - q2h])*q2h^5 - 
         170*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^5 + 
         12*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^5 + 
         108*(-q0h + Sqrt[q0h^2 - q2h])^3*q2h^5 + 13*q2h^6 + 
         18*(q0h - Sqrt[q0h^2 - q2h])*q2h^6 + 28*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^6 - 180*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^2*
          Log[q0h - Sqrt[q0h^2 - q2h]] + 432*(q0h - Sqrt[q0h^2 - q2h])^5*
          q2h^2*Log[q0h - Sqrt[q0h^2 - q2h]] - 234*(q0h - Sqrt[q0h^2 - q2h])^
           6*q2h^2*Log[q0h - Sqrt[q0h^2 - q2h]] + 
         18*(q0h - Sqrt[q0h^2 - q2h])^8*q2h^2*Log[q0h - Sqrt[q0h^2 - q2h]] + 
         432*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] - 
         1152*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^3*
          Log[q0h - Sqrt[q0h^2 - q2h]] + 720*(q0h - Sqrt[q0h^2 - q2h])^5*
          q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] - 144*(q0h - Sqrt[q0h^2 - q2h])^
           6*q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] - 
         234*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] + 
         720*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] - 
         288*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] + 
         18*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] - 
         144*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^5*Log[q0h - Sqrt[q0h^2 - q2h]] + 
         18*q2h^6*Log[q0h - Sqrt[q0h^2 - q2h]] + 
         18*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^6*Log[q0h - Sqrt[q0h^2 - q2h]] - 
         6*q2h^2*((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 
             13*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
            (q0h - Sqrt[q0h^2 - q2h])^4 - 
           8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
               2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
            q2h + (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
             16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
            (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 - 8*(q0h - Sqrt[q0h^2 - q2h])^2*
            q2h^3 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*
          Log[1 - q0h + Sqrt[q0h^2 - q2h]] + 12*q2h^2*
          ((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 13*(q0h - Sqrt[q0h^2 - q2h])^
               2 + (q0h - Sqrt[q0h^2 - q2h])^4)*(q0h - Sqrt[q0h^2 - q2h])^4 - 
           8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
               2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
            q2h + (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
             16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
            (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 - 8*(q0h - Sqrt[q0h^2 - q2h])^2*
            q2h^3 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*Log[1 - q2h]) + 
       12*q2h^2*(-((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 
            13*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
           (q0h - Sqrt[q0h^2 - q2h])^4) + 
         8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
             2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h - (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
           16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 8*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^3 - (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*
        PolyLog[2, (-1 + q0h - Sqrt[q0h^2 - q2h])/(-1 + q2h)] + 
       12*q2h^2*(-((-10 + 24*(q0h - Sqrt[q0h^2 - q2h]) - 
            13*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
           (q0h - Sqrt[q0h^2 - q2h])^4) + 
         8*(-3 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 5*(q0h - Sqrt[q0h^2 - q2h])^
             2 + (q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h - (-13 + 40*(q0h - Sqrt[q0h^2 - q2h]) - 
           16*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^4)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 8*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^3 - (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^4)*
        PolyLog[2, ((1 - q0h + Sqrt[q0h^2 - q2h])*q2h)/
          ((-q0h + Sqrt[q0h^2 - q2h])*(-1 + q2h))])/
      (768*(q0h - Sqrt[q0h^2 - q2h])*q2h^2*(-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + 
         q2h)^3))/(1 - 2*q0h + q2h)) - 
 (beta0*CF*(-1 + q2h)*delta[1 - 2*q0h + q2h, 0]*(Pi^2*(2 - 39*q2h) - 71*q2h - 
    4*Log[1 - q2h]^2*(-3 + 23*q2h + 6*q2h*Log[q2h]) + 
    2*Log[1 - q2h]*(-19 + 71*q2h + 8*Pi^2*q2h + (-6 + 38*q2h)*Log[q2h]) + 
    4*(-3 + 19*q2h)*PolyLog[2, 1 - q2h] - 
    24*q2h*(2*PolyLog[3, 1 - q2h] + PolyLog[3, q2h] - Zeta[3])))/(96*q2h)


==> math_package/W1_nnlo_non_blm_scet.m <==
((-21*CF^2*(-1 + q0h))/4 + 6*CF^2*(-1 + q0h)*Log[1 - q2h])*
  Plusd[Log[1 - 2*q0h + q2h]^2/(1 - 2*q0h + q2h)] - 
 CF^2*(-1 + q0h)*Plusd[Log[1 - 2*q0h + q2h]^3/(1 - 2*q0h + q2h)] + 
 Plusd[Log[1 - 2*q0h + q2h]/(1 - 2*q0h + q2h)]*
  (-1/24*(CF*(4*CA*(-4 + Pi^2) + CF*(207 + 16*Pi^2))*(-1 + q0h)) - 
   12*CF^2*(-1 + q0h)*Log[1 - q2h]^2 + Log[1 - q2h]*
    ((CF^2*(-1 + q0h)*(-1 + 19*q2h))/q2h + 2*CF^2*(-1 + q0h)*Log[q2h]) + 
   2*CF^2*(-1 + q0h)*PolyLog[2, 1 - q2h]) + Plusd[(1 - 2*q0h + q2h)^(-1)]*
  (8*CF^2*(-1 + q0h)*Log[1 - q2h]^3 + Log[1 - q2h]^2*
    (-((CF^2*(-1 + q0h)*(-2 + 17*q2h))/q2h) - 4*CF^2*(-1 + q0h)*Log[q2h]) + 
   Log[1 - q2h]*((CF*(-1 + q0h)*(4*CA*(-4 + Pi^2)*q2h + 
        CF*(-21 + (165 + 16*Pi^2)*q2h)))/(12*q2h) + 
     (7*CF^2*(-1 + q0h)*Log[q2h])/2) + 
   ((7*CF^2*(-1 + q0h))/2 - 4*CF^2*(-1 + q0h)*Log[1 - q2h])*
    PolyLog[2, 1 - q2h] - (CF*(-1 + q0h)*(CF*(201 + 68*Pi^2 - 48*Zeta[3]) + 
      2*CA*(5 + 4*Pi^2 + 12*Zeta[3])))/48) + delta[1 - 2*q0h + q2h, 0]*
  (-1/4*((CA - 2*CF)*CF*Pi^2*(3 + q2h)*Log[2]) - 
   2*CF^2*(-1 + q2h)*Log[1 - q2h]^4 - 
   ((CA - 2*CF)*CF*Pi^2*(-2 - 2*q2h + q2h^2)*Log[2 - q2h])/
    (16*(-1 + q2h)^2) + Log[1 - q2h]^3*((CF^2*(-1 + q2h)*(-1 + 5*q2h))/q2h + 
     2*CF^2*(-1 + q2h)*Log[q2h]) + Log[1 - q2h]^2*
    ((CF*(CA*q2h*(-9 + (67 + 8*Pi^2)*q2h - (7 + 8*Pi^2)*q2h^2) + 
        CF*(3 - 33*q2h + (339 + 32*Pi^2)*q2h^2 - (159 + 32*Pi^2)*q2h^3)))/
      (48*q2h^2) - ((CA - 2*CF)*CF*(-2 - 2*q2h + q2h^2)*Log[2 - q2h])/
      (16*(-1 + q2h)^2) + (CF*(CA*q2h*(14 + 12*q2h - 29*q2h^2 + 6*q2h^3) - 
        2*CF*(4 - 56*q2h + 80*q2h^2 - 55*q2h^3 + 30*q2h^4))*Log[q2h])/
      (16*(-1 + q2h)^2*q2h) - 
     (CF*(3*CA*(15 + 94*q2h + 90*q2h^2 + 70*q2h^3 - 21*q2h^4) + 
        2*CF*(5 + 182*q2h + 294*q2h^2 - 326*q2h^3 + 181*q2h^4))*Log[q2h]^2)/
      (96*(-1 + q2h)^2*(1 + q2h))) + 
   ((CA - 2*CF)*CF*Pi^2*(1 - 3*q2h + q2h^2 + 5*q2h^3)*Log[1 + q2h])/
    (24*(-1 + q2h)*q2h) + 
   ((CF*(3*CF*(3 + 4*(-12 + Pi^2)*q2h + 4*(39 + 29*Pi^2)*q2h^2 - 
          2*(15 + 22*Pi^2)*q2h^3 + (-81 + 20*Pi^2)*q2h^4) + 
        3*CA*q2h*(-16 + 114*q2h - 129*q2h^2 + 31*q2h^3 + 
          4*(Pi + 2*Pi*q2h)^2) + 4*nh*(3 + 8*q2h - 24*q2h^3 - 19*q2h^4)*TR))/
      (72*(-1 + q2h)^2*q2h) + 2*CF^2*(-1 + q2h)*Log[1 - q2h]^2 + 
     Log[1 - q2h]*((CF*(3*CA*q2h*(5 + 8*q2h - 14*q2h^2 + 2*q2h^3) - 
          2*CF*(3 - 59*q2h + 51*q2h^2 - 12*q2h^3 + 20*q2h^4)))/
        (8*(-1 + q2h)^2*q2h) + (CF*(2*CF*(3 - 27*q2h + 16*q2h^2 - 6*q2h^3) + 
          CA*(-5 + 10*q2h - 16*q2h^2 + 4*q2h^3))*Log[q2h])/(4*(-1 + q2h)^2)))*
    PolyLog[2, 1 - q2h] + (CF*(2*CF*(3 - 27*q2h + 16*q2h^2 - 6*q2h^3) + 
      CA*(-5 + 10*q2h - 16*q2h^2 + 4*q2h^3))*PolyLog[2, 1 - q2h]^2)/
    (8*(-1 + q2h)^2) - ((CA - 2*CF)*CF*(-2 - 2*q2h + q2h^2)*Log[1 - q2h]*
     PolyLog[2, -1 + q2h])/(8*(-1 + q2h)^2) + 
   ((CA - 2*CF)*CF*Pi^2*(-1 + 5*q2h - 3*q2h^2 + q2h^3)*PolyLog[2, -q2h])/
    (12*(-1 + q2h)^2) + 
   ((CF*(-(CA*q2h*(16 + 36*q2h - 55*q2h^2 + 6*q2h^3)) + 
        2*CF*(2 - 62*q2h + 22*q2h^2 + 31*q2h^3 + 10*q2h^4)))/
      (8*(-1 + q2h)^2*q2h) + 
     (CF*(3*CA*(5 - 114*q2h - 66*q2h^2 - 22*q2h^3 + 5*q2h^4) - 
        2*CF*(41 - 106*q2h + 162*q2h^2 - 206*q2h^3 + 109*q2h^4))*Log[q2h])/
      (24*(-1 + q2h)^2*(1 + q2h)))*PolyLog[3, 1 - q2h] + 
   ((CA - 2*CF)*CF*(-2 - 2*q2h + q2h^2)*PolyLog[3, -1 + q2h])/
    (8*(-1 + q2h)^2) + 
   ((CF*(CA*q2h*(30 - 30*q2h + 33*q2h^2 - 42*q2h^3) + 
        6*CF*(1 + 8*q2h + 9*q2h^2 - 25*q2h^3 + 10*q2h^4) + 
        8*nh*q2h*(1 + 3*q2h + 3*q2h^2 - q2h^3)*TR))/(24*(-1 + q2h)^2*q2h) - 
     (CF*(3*CA*(3 + 98*q2h + 66*q2h^2 + 38*q2h^3 - 13*q2h^4) + 
        2*CF*(17 - 58*q2h + 162*q2h^2 - 254*q2h^3 + 133*q2h^4))*Log[1 - q2h])/
      (24*(-1 + q2h)^2*(1 + q2h)))*PolyLog[3, q2h] + 
   (CF*(3*CA*(5 - 114*q2h - 66*q2h^2 - 22*q2h^3 + 5*q2h^4) - 
      2*CF*(41 - 106*q2h + 162*q2h^2 - 206*q2h^3 + 109*q2h^4))*
     PolyLog[2, 2, 1 - q2h])/(24*(-1 + q2h)^2*(1 + q2h)) + 
   (CF*(2*CF*(19 + 418*q2h + 102*q2h^2 + 230*q2h^3 - 97*q2h^4) + 
      3*CA*(13 - 90*q2h - 18*q2h^2 + 10*q2h^3 + 5*q2h^4))*PolyLog[2, 2, q2h])/
    (24*(-1 + q2h)^2*(1 + q2h)) + 
   (CF*(-3*CA*(5 - 114*q2h - 66*q2h^2 - 22*q2h^3 + 5*q2h^4) + 
      2*CF*(41 - 106*q2h + 162*q2h^2 - 206*q2h^3 + 109*q2h^4))*Log[q2h]*
     Zeta[3])/(24*(-1 + q2h)^2*(1 + q2h)) + 
   (CF*(-270*CF*Pi^2 - 13500*CA*q2h + 28755*CF*q2h + 1890*CA*Pi^2*q2h - 
      12555*CF*Pi^2*q2h + 729*CA*Pi^4*q2h + 996*CF*Pi^4*q2h + 
      27000*CA*q2h^2 - 57510*CF*q2h^2 - 24840*CA*Pi^2*q2h^2 - 
      25110*CF*Pi^2*q2h^2 - 1404*CA*Pi^4*q2h^2 - 4548*CF*Pi^4*q2h^2 - 
      1620*CA*Pi^2*q2h^3 + 5400*CF*Pi^2*q2h^3 - 189*CA*Pi^4*q2h^3 - 
      990*CF*Pi^4*q2h^3 - 27000*CA*q2h^4 + 57510*CF*q2h^4 + 
      24840*CA*Pi^2*q2h^4 + 25380*CF*Pi^2*q2h^4 + 1458*CA*Pi^4*q2h^4 + 
      1704*CF*Pi^4*q2h^4 + 13500*CA*q2h^5 - 28755*CF*q2h^5 - 
      270*CA*Pi^2*q2h^5 + 7155*CF*Pi^2*q2h^5 - 846*CA*Pi^4*q2h^5 - 
      978*CF*Pi^4*q2h^5 - 360*nh*Pi^2*TR + 11110*nh*q2h*TR - 
      1080*nh*Pi^2*q2h*TR - 67580*nh*q2h^2*TR + 10080*nh*Pi^2*q2h^2*TR + 
      68400*nh*q2h^3*TR - 2880*nh*Pi^2*q2h^3*TR + 67580*nh*q2h^4*TR - 
      9720*nh*Pi^2*q2h^4*TR - 79510*nh*q2h^5*TR + 3960*nh*Pi^2*q2h^5*TR - 
      12960*(CA - 2*CF)*q2h*(-1 + 4*q2h + 2*q2h^2 - 2*q2h^3 + q2h^4)*
       HPL[{-2, 2}, q2h] + 6480*(CA - 2*CF)*(1 + q2h)^2*
       (-1 + 5*q2h - 9*q2h^2 + 5*q2h^3)*HPL[{-1, 2}, q2h] - 
      360*nh*q2h*TR*PolyGamma[2, 1] + 720*nh*q2h^2*TR*PolyGamma[2, 1] - 
      720*nh*q2h^4*TR*PolyGamma[2, 1] + 360*nh*q2h^5*TR*PolyGamma[2, 1] + 
      3240*CA*q2h*PolyLog[4, q2h] + 6480*CF*q2h*PolyLog[4, q2h] + 
      35640*CA*q2h^2*PolyLog[4, q2h] + 51840*CF*q2h^2*PolyLog[4, q2h] + 
      45360*CA*q2h^3*PolyLog[4, q2h] + 19440*CF*q2h^3*PolyLog[4, q2h] + 
      12960*CA*q2h^4*PolyLog[4, q2h] - 12960*CF*q2h^4*PolyLog[4, q2h] + 
      12960*CF*q2h^5*PolyLog[4, q2h] - 6480*CF*Zeta[3] + 
      35640*CA*q2h*Zeta[3] + 174960*CF*q2h*Zeta[3] + 89100*CA*q2h^2*Zeta[3] + 
      119880*CF*q2h^2*Zeta[3] - 55080*CA*q2h^3*Zeta[3] - 
      123120*CF*q2h^3*Zeta[3] - 84240*CA*q2h^4*Zeta[3] - 
      123120*CF*q2h^4*Zeta[3] + 24300*CA*q2h^5*Zeta[3] - 
      61560*CF*q2h^5*Zeta[3] - 5040*nh*q2h*TR*Zeta[3] - 
      15840*nh*q2h^2*TR*Zeta[3] - 25920*nh*q2h^3*TR*Zeta[3] - 
      10080*nh*q2h^4*TR*Zeta[3] + 5040*nh*q2h^5*TR*Zeta[3]))/
    (12960*(-1 + q2h)^2*q2h*(1 + q2h)) + 
   Log[1 - q2h]*
    ((CF*(2*CF*(9 + (-135 + 53*Pi^2)*q2h + (324 + 254*Pi^2)*q2h^2 + 
          378*(1 + Pi^2)*q2h^3 - (333 + 278*Pi^2)*q2h^4 + 
          (-243 + 169*Pi^2)*q2h^5) + 3*CA*q2h*
         (Pi^2*(3 + 154*q2h + 130*q2h^2 + 54*q2h^3 - 5*q2h^4) + 
          2*(-16 + 98*q2h - 15*q2h^2 - 98*q2h^3 + 31*q2h^4)) - 
        8*nh*(1 + q2h)^2*(-3 - 5*q2h + 5*q2h^2 + 19*q2h^3)*TR)*Log[q2h])/
      (144*(-1 + q2h)^2*q2h*(1 + q2h)) + 
     (CF*(-18*CA*(10 + 2*Pi^2*(-1 - q2h - 15*q2h^2 + q2h^3 + 16*q2h^4) + 
          q2h^3*(20 - 198*Zeta[3]) + q2h*(-19 + 3*Zeta[3]) + 
          q2h^5*(-1 + 27*Zeta[3]) - 2*q2h^4*(4 + 45*Zeta[3]) - 
          2*q2h^2*(1 + 159*Zeta[3])) + (-1 + q2h)*
         (4*nh*(-57 - 146*q2h - 16*q2h^2 + 338*q2h^3 + 265*q2h^4)*TR + 
          9*CF*(-33 + 4*Pi^2*(-1 - 16*q2h - 58*q2h^2 - 32*q2h^3 + 11*q2h^4) - 
            58*q2h*(-3 + 2*Zeta[3]) + 4*q2h^2*(-27 + 53*Zeta[3]) - 
            2*q2h^3*(87 + 218*Zeta[3]) + q2h^4*(141 + 484*Zeta[3])))))/
      (432*(-1 + q2h)^2*q2h*(1 + q2h))))


==> math_package/W2_nlo.m <==
CF*(((-2*(14*q0h^3 + q2h*(5 + q2h) + q0h*q2h*(-41 + 3*q2h) + 
      2*q0h^2*(5 + 4*q2h)))/(q0h^2 - q2h)^2 + 
   (((8*q0h^4*(-1 + q2h) + 16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
        q2h*(5 + q2h)*(-1 + (-8 + q2h)*q2h) + 
        2*q0h^2*(-5 + q2h*(-43 + (-25 + q2h)*q2h)))*
       Log[(-1 + q0h - Sqrt[q0h^2 - q2h])/(-1 + q0h + Sqrt[q0h^2 - q2h])])/
      (q0h^2 - q2h)^(5/2) - 32*Log[(1 - 2*q0h + q2h)/(-1 + q2h)^2])/
    (-1 + 2*q0h - q2h))/8 + (-7 + 8*Log[1 - q2h])*
  Plusd[(1 - 2*q0h + q2h)^(-1)] - 
 4*Plusd[Log[1 - 2*q0h + q2h]/(1 - 2*q0h + q2h)] + 
 delta[1 - 2*q0h + q2h, 0]*(-5 - (4*Pi^2)/3 + 2*(5 - 4*Log[1 - q2h])*
    Log[1 - q2h] - 4*PolyLog[2, q2h]))


==> math_package/W2_nnlo_blm.m <==
as^2*beta0*CF*
  (((-13/12 + 4*Log[1 - q2h] + ((q0h - Sqrt[q0h^2 - q2h])*
        (1 - q0h + Sqrt[q0h^2 - q2h])*(-92*(q0h - Sqrt[q0h^2 - q2h])^6 + 
         52*(q0h - Sqrt[q0h^2 - q2h])^7 - (q0h - Sqrt[q0h^2 - q2h])^8 + 
         18*(-q0h + Sqrt[q0h^2 - q2h])^5 - 152*(q0h - Sqrt[q0h^2 - q2h])^4*
          q2h + 830*(q0h - Sqrt[q0h^2 - q2h])^5*q2h - 
         290*(q0h - Sqrt[q0h^2 - q2h])^6*q2h + 19*(q0h - Sqrt[q0h^2 - q2h])^8*
          q2h + 18*(-q0h + Sqrt[q0h^2 - q2h])^3*q2h + 
         94*(-q0h + Sqrt[q0h^2 - q2h])^7*q2h - 2*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^2 + 686*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^2 - 
         2028*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^2 + 
         544*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^2 + 
         240*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^2 + 
         30*(-q0h + Sqrt[q0h^2 - q2h])^7*q2h^2 + 52*(q0h - Sqrt[q0h^2 - q2h])*
          q2h^3 - 812*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^3 + 
         1912*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^3 - 
         380*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^3 - 
         2*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^3 + 180*(-q0h + Sqrt[q0h^2 - q2h])^
           5*q2h^3 - 19*q2h^4 + 218*(q0h - Sqrt[q0h^2 - q2h])*q2h^4 - 
         486*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^4 + 
         100*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^4 + 
         108*(-q0h + Sqrt[q0h^2 - q2h])^3*q2h^4 + 13*q2h^5 + 
         52*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^5 + 6*(-q0h + Sqrt[q0h^2 - q2h])*
          q2h^5 - 90*(q0h - Sqrt[q0h^2 - q2h])^6*
          Log[q0h - Sqrt[q0h^2 - q2h]] + 72*(q0h - Sqrt[q0h^2 - q2h])^7*
          Log[q0h - Sqrt[q0h^2 - q2h]] - 18*(q0h - Sqrt[q0h^2 - q2h])^8*
          Log[q0h - Sqrt[q0h^2 - q2h]] - 360*(q0h - Sqrt[q0h^2 - q2h])^4*q2h*
          Log[q0h - Sqrt[q0h^2 - q2h]] + 1224*(q0h - Sqrt[q0h^2 - q2h])^5*q2h*
          Log[q0h - Sqrt[q0h^2 - q2h]] - 846*(q0h - Sqrt[q0h^2 - q2h])^6*q2h*
          Log[q0h - Sqrt[q0h^2 - q2h]] + 144*(q0h - Sqrt[q0h^2 - q2h])^7*q2h*
          Log[q0h - Sqrt[q0h^2 - q2h]] + 18*(q0h - Sqrt[q0h^2 - q2h])^8*q2h*
          Log[q0h - Sqrt[q0h^2 - q2h]] - 90*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^2*
          Log[q0h - Sqrt[q0h^2 - q2h]] + 1224*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h^2*Log[q0h - Sqrt[q0h^2 - q2h]] - 3132*(q0h - Sqrt[q0h^2 - q2h])^
           4*q2h^2*Log[q0h - Sqrt[q0h^2 - q2h]] + 
         2016*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^2*
          Log[q0h - Sqrt[q0h^2 - q2h]] - 378*(q0h - Sqrt[q0h^2 - q2h])^6*
          q2h^2*Log[q0h - Sqrt[q0h^2 - q2h]] + 72*(q0h - Sqrt[q0h^2 - q2h])*
          q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] - 846*(q0h - Sqrt[q0h^2 - q2h])^
           2*q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] + 
         2016*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^3*
          Log[q0h - Sqrt[q0h^2 - q2h]] - 900*(q0h - Sqrt[q0h^2 - q2h])^4*
          q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] + 18*(q0h - Sqrt[q0h^2 - q2h])^6*
          q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] - 18*q2h^4*
          Log[q0h - Sqrt[q0h^2 - q2h]] + 144*(q0h - Sqrt[q0h^2 - q2h])*q2h^4*
          Log[q0h - Sqrt[q0h^2 - q2h]] - 378*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] + 72*(q0h - Sqrt[q0h^2 - q2h])^4*
          q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] + 18*q2h^5*
          Log[q0h - Sqrt[q0h^2 - q2h]] + 18*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^5*
          Log[q0h - Sqrt[q0h^2 - q2h]] - 
         36*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
           4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
           16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
           2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
           q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*Log[(q0h - Sqrt[q0h^2 - q2h])/
            (1 - q0h + Sqrt[q0h^2 - q2h])] - 
         12*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
           4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
           16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
           2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
           q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*
          Log[1 - q0h + Sqrt[q0h^2 - q2h]] + 
         24*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
           4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
           16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
           2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
           q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*Log[1 - q2h]))/
       (12*(-1 + q0h - Sqrt[q0h^2 - q2h])*((q0h - Sqrt[q0h^2 - q2h])^2 - q2h)^
         5))*Log[1 - 2*q0h + q2h])/(1 - 2*q0h + q2h) + 
   ((-3/2 - (3*(-q0h + Sqrt[q0h^2 - q2h])*(-8*q0h^4 + 
         8*q0h^3*Sqrt[q0h^2 - q2h] + 8*q0h^2*q2h - 4*q0h*Sqrt[q0h^2 - q2h]*
          q2h - q2h^2)*(8*q0h^4*(-1 + q2h) + 16*q0h^3*(1 + 2*q2h) + 
         8*q0h*q2h*(7 + 11*q2h) + 2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
         q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3)))/
       (64*(-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + q2h)^5))*Log[1 - 2*q0h + q2h]^2)/
    (1 - 2*q0h + q2h) + ((-85 + 4*Pi^2 + 32*Log[1 - q2h] + 48*Log[1 - q2h]^2)*
     Plusd[(1 - 2*q0h + q2h)^(-1)])/24 + (13/12 - 4*Log[1 - q2h])*
    Plusd[Log[1 - 2*q0h + q2h]/(1 - 2*q0h + q2h)] + 
   (3*Plusd[Log[1 - 2*q0h + q2h]^2/(1 - 2*q0h + q2h)])/2 + 
   ((85 - 4*Pi^2 - 32*Log[1 - q2h] - 48*Log[1 - q2h]^2)/24 + 
     ((q0h - Sqrt[q0h^2 - q2h])*
       ((36 - 2*Pi^2*(5 + (q0h - Sqrt[q0h^2 - q2h])^2 + 
            4*(-q0h + Sqrt[q0h^2 - q2h])) + 82*(q0h - Sqrt[q0h^2 - q2h]) - 
          33*(q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^6 + 
        (2*Pi^2*(-20 + 68*(q0h - Sqrt[q0h^2 - q2h]) - 
            47*(q0h - Sqrt[q0h^2 - q2h])^2 + 8*(q0h - Sqrt[q0h^2 - q2h])^3 + 
            (q0h - Sqrt[q0h^2 - q2h])^4) + 
          (318 + 512*(q0h - Sqrt[q0h^2 - q2h])^2 + 
            17*(q0h - Sqrt[q0h^2 - q2h])^3 + 1272*(-q0h + Sqrt[q0h^2 - q2h]))*
           (q0h - Sqrt[q0h^2 - q2h]))*(q0h - Sqrt[q0h^2 - q2h])^4*q2h - 
        2*(18 + Pi^2*(5 + 174*(q0h - Sqrt[q0h^2 - q2h])^2 + 
            21*(q0h - Sqrt[q0h^2 - q2h])^4 + 68*(-q0h + Sqrt[q0h^2 - q2h]) + 
            112*(-q0h + Sqrt[q0h^2 - q2h])^3) + 
          159*(q0h - Sqrt[q0h^2 - q2h]) + 401*(q0h - Sqrt[q0h^2 - q2h])^4 + 
          41*(q0h - Sqrt[q0h^2 - q2h])^5 + 1044*(-q0h + Sqrt[q0h^2 - q2h])^3)*
         (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 
        2*(-41 + Pi^2*(4 + 112*(q0h - Sqrt[q0h^2 - q2h])^2 + 
            (q0h - Sqrt[q0h^2 - q2h])^5 + 47*(-q0h + Sqrt[q0h^2 - q2h]) + 
            50*(-q0h + Sqrt[q0h^2 - q2h])^3) + 
          636*(q0h - Sqrt[q0h^2 - q2h]) - 1044*(q0h - Sqrt[q0h^2 - q2h])^2 - 
          51*(q0h - Sqrt[q0h^2 - q2h])^4 + 75*(q0h - Sqrt[q0h^2 - q2h])^5)*
         (q0h - Sqrt[q0h^2 - q2h])*q2h^3 + 
        (33 + 2*Pi^2*(-1 + 8*(q0h - Sqrt[q0h^2 - q2h]) - 
            21*(q0h - Sqrt[q0h^2 - q2h])^2 + 4*(q0h - Sqrt[q0h^2 - q2h])^4) + 
          802*(q0h - Sqrt[q0h^2 - q2h])^2 + 102*(q0h - Sqrt[q0h^2 - q2h])^3 + 
          512*(-q0h + Sqrt[q0h^2 - q2h]))*q2h^4 + 
        (-17 + 2*Pi^2*(1 + (q0h - Sqrt[q0h^2 - q2h])^2) + 
          82*(q0h - Sqrt[q0h^2 - q2h]) - 150*(q0h - Sqrt[q0h^2 - q2h])^2)*
         q2h^5 - 2*(-((18 + 92*(q0h - Sqrt[q0h^2 - q2h]) - 
             52*(q0h - Sqrt[q0h^2 - q2h])^2 + (q0h - Sqrt[q0h^2 - q2h])^3)*
            (q0h - Sqrt[q0h^2 - q2h])^5) + 
          (-18 + 830*(q0h - Sqrt[q0h^2 - q2h])^2 - 
            94*(q0h - Sqrt[q0h^2 - q2h])^4 + 19*(q0h - Sqrt[q0h^2 - q2h])^5 + 
            152*(-q0h + Sqrt[q0h^2 - q2h]) + 290*(-q0h + Sqrt[q0h^2 - q2h])^
              3)*(q0h - Sqrt[q0h^2 - q2h])^3*q2h - 
          2*(1 + 1014*(q0h - Sqrt[q0h^2 - q2h])^2 - 
            120*(q0h - Sqrt[q0h^2 - q2h])^4 + 15*(q0h - Sqrt[q0h^2 - q2h])^
              5 + 343*(-q0h + Sqrt[q0h^2 - q2h]) + 
            272*(-q0h + Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^2*
           q2h^2 - 2*(-26 + 406*(q0h - Sqrt[q0h^2 - q2h]) - 
            956*(q0h - Sqrt[q0h^2 - q2h])^2 + 190*(q0h - Sqrt[q0h^2 - q2h])^
              3 + 90*(q0h - Sqrt[q0h^2 - q2h])^4 + (q0h - Sqrt[q0h^2 - q2h])^
             5)*(q0h - Sqrt[q0h^2 - q2h])*q2h^3 + 
          (-19 + 218*(q0h - Sqrt[q0h^2 - q2h]) - 
            486*(q0h - Sqrt[q0h^2 - q2h])^2 + 100*(q0h - Sqrt[q0h^2 - q2h])^
              4 + 108*(-q0h + Sqrt[q0h^2 - q2h])^3)*q2h^4 + 
          (13 + 52*(q0h - Sqrt[q0h^2 - q2h])^2 + 
            6*(-q0h + Sqrt[q0h^2 - q2h]))*q2h^5)*
         Log[q0h - Sqrt[q0h^2 - q2h]] - 
        36*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
          4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
          16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
          2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
          q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*Log[q0h - Sqrt[q0h^2 - q2h]]^
          2 - 36*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
          4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
          16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
          2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
          q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*
         Log[(q0h - Sqrt[q0h^2 - q2h])/(1 - q0h + Sqrt[q0h^2 - q2h])]^2 - 
        2*(-((18 + 2*(q0h - Sqrt[q0h^2 - q2h]) - 52*(q0h - Sqrt[q0h^2 - q2h])^
               2 + 19*(q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^
             5) + (-18 + 686*(q0h - Sqrt[q0h^2 - q2h])^2 + 
            218*(q0h - Sqrt[q0h^2 - q2h])^4 + 13*(q0h - Sqrt[q0h^2 - q2h])^
              5 + 152*(-q0h + Sqrt[q0h^2 - q2h]) + 
            812*(-q0h + Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3*
           q2h - 2*(46 + 1014*(q0h - Sqrt[q0h^2 - q2h])^2 + 
            243*(q0h - Sqrt[q0h^2 - q2h])^4 + 3*(q0h - Sqrt[q0h^2 - q2h])^5 + 
            415*(-q0h + Sqrt[q0h^2 - q2h]) + 956*(-q0h + Sqrt[q0h^2 - q2h])^
              3)*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 
          2*(26 + 272*(q0h - Sqrt[q0h^2 - q2h])^2 - 
            54*(q0h - Sqrt[q0h^2 - q2h])^4 + 26*(q0h - Sqrt[q0h^2 - q2h])^5 + 
            145*(-q0h + Sqrt[q0h^2 - q2h]) + 190*(-q0h + Sqrt[q0h^2 - q2h])^
              3)*(q0h - Sqrt[q0h^2 - q2h])*q2h^3 + 
          (-1 + 240*(q0h - Sqrt[q0h^2 - q2h])^2 + 
            100*(q0h - Sqrt[q0h^2 - q2h])^4 + 94*(-q0h + Sqrt[q0h^2 - q2h]) + 
            180*(-q0h + Sqrt[q0h^2 - q2h])^3)*q2h^4 + 
          (19 - 2*(q0h - Sqrt[q0h^2 - q2h])^2 + 
            30*(-q0h + Sqrt[q0h^2 - q2h]))*q2h^5)*
         Log[1 - q0h + Sqrt[q0h^2 - q2h]] + 
        36*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
          4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
          16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
          2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
          q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*
         Log[1 - q0h + Sqrt[q0h^2 - q2h]]^2 + 
        12*(-4*(-q0h + Sqrt[q0h^2 - q2h])*(-1 + q2h)*(-q0h^2 + 
            q0h*Sqrt[q0h^2 - q2h] + q2h)*(-2*q0h^2 + 
            2*q0h*Sqrt[q0h^2 - q2h] + q2h)*(4*q0h^2*(5 + q2h) + 
            2*q2h*(11 + q2h) + 3*q0h*(-5 - 12*q2h + q2h^2)) - 
          2*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
            4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
            16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
            2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
            q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*
           Log[q0h - Sqrt[q0h^2 - q2h]])*Log[1 - q2h] - 
        24*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
          4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
          16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
          2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
          q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*Log[1 - q2h]^2 - 
        2*Log[(q0h - Sqrt[q0h^2 - q2h])/(1 - q0h + Sqrt[q0h^2 - q2h])]*
         (18*(q0h - Sqrt[q0h^2 - q2h])^5 + 92*(q0h - Sqrt[q0h^2 - q2h])^6 + 
          (q0h - Sqrt[q0h^2 - q2h])^8 + 52*(-q0h + Sqrt[q0h^2 - q2h])^7 + 
          18*(q0h - Sqrt[q0h^2 - q2h])^3*q2h + 152*(q0h - Sqrt[q0h^2 - q2h])^
            4*q2h + 290*(q0h - Sqrt[q0h^2 - q2h])^6*q2h + 
          94*(q0h - Sqrt[q0h^2 - q2h])^7*q2h - 19*(q0h - Sqrt[q0h^2 - q2h])^8*
           q2h + 830*(-q0h + Sqrt[q0h^2 - q2h])^5*q2h + 
          2*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 
          2028*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^2 - 
          240*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^2 + 
          30*(q0h - Sqrt[q0h^2 - q2h])^7*q2h^2 + 
          686*(-q0h + Sqrt[q0h^2 - q2h])^3*q2h^2 + 
          544*(-q0h + Sqrt[q0h^2 - q2h])^5*q2h^2 + 
          812*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^3 + 
          380*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^3 + 
          180*(q0h - Sqrt[q0h^2 - q2h])^5*q2h^3 + 
          2*(q0h - Sqrt[q0h^2 - q2h])^6*q2h^3 + 52*(-q0h + Sqrt[q0h^2 - q2h])*
           q2h^3 + 1912*(-q0h + Sqrt[q0h^2 - q2h])^3*q2h^3 + 19*q2h^4 + 
          486*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^4 + 
          108*(q0h - Sqrt[q0h^2 - q2h])^3*q2h^4 - 
          100*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^4 + 
          218*(-q0h + Sqrt[q0h^2 - q2h])*q2h^4 - 13*q2h^5 + 
          6*(q0h - Sqrt[q0h^2 - q2h])*q2h^5 - 52*(q0h - Sqrt[q0h^2 - q2h])^2*
           q2h^5 + 90*(q0h - Sqrt[q0h^2 - q2h])^6*
           Log[q0h - Sqrt[q0h^2 - q2h]] + 18*(q0h - Sqrt[q0h^2 - q2h])^8*
           Log[q0h - Sqrt[q0h^2 - q2h]] + 72*(-q0h + Sqrt[q0h^2 - q2h])^7*
           Log[q0h - Sqrt[q0h^2 - q2h]] + 360*(q0h - Sqrt[q0h^2 - q2h])^4*q2h*
           Log[q0h - Sqrt[q0h^2 - q2h]] + 846*(q0h - Sqrt[q0h^2 - q2h])^6*q2h*
           Log[q0h - Sqrt[q0h^2 - q2h]] - 18*(q0h - Sqrt[q0h^2 - q2h])^8*q2h*
           Log[q0h - Sqrt[q0h^2 - q2h]] + 1224*(-q0h + Sqrt[q0h^2 - q2h])^5*
           q2h*Log[q0h - Sqrt[q0h^2 - q2h]] + 144*(-q0h + Sqrt[q0h^2 - q2h])^
            7*q2h*Log[q0h - Sqrt[q0h^2 - q2h]] + 90*(q0h - Sqrt[q0h^2 - q2h])^
            2*q2h^2*Log[q0h - Sqrt[q0h^2 - q2h]] + 
          3132*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^2*
           Log[q0h - Sqrt[q0h^2 - q2h]] + 378*(q0h - Sqrt[q0h^2 - q2h])^6*
           q2h^2*Log[q0h - Sqrt[q0h^2 - q2h]] + 
          1224*(-q0h + Sqrt[q0h^2 - q2h])^3*q2h^2*
           Log[q0h - Sqrt[q0h^2 - q2h]] + 2016*(-q0h + Sqrt[q0h^2 - q2h])^5*
           q2h^2*Log[q0h - Sqrt[q0h^2 - q2h]] + 846*(q0h - Sqrt[q0h^2 - q2h])^
            2*q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] + 
          900*(q0h - Sqrt[q0h^2 - q2h])^4*q2h^3*
           Log[q0h - Sqrt[q0h^2 - q2h]] - 18*(q0h - Sqrt[q0h^2 - q2h])^6*
           q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] + 72*(-q0h + Sqrt[q0h^2 - q2h])*
           q2h^3*Log[q0h - Sqrt[q0h^2 - q2h]] + 
          2016*(-q0h + Sqrt[q0h^2 - q2h])^3*q2h^3*
           Log[q0h - Sqrt[q0h^2 - q2h]] + 18*q2h^4*
           Log[q0h - Sqrt[q0h^2 - q2h]] + 378*(q0h - Sqrt[q0h^2 - q2h])^2*
           q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] - 72*(q0h - Sqrt[q0h^2 - q2h])^
            4*q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] + 
          144*(-q0h + Sqrt[q0h^2 - q2h])*q2h^4*Log[q0h - Sqrt[q0h^2 - q2h]] - 
          18*q2h^5*Log[q0h - Sqrt[q0h^2 - q2h]] - 
          18*(q0h - Sqrt[q0h^2 - q2h])^2*q2h^5*Log[q0h - Sqrt[q0h^2 - q2h]] + 
          12*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
            4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
            16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
            2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
            q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*
           Log[1 - q0h + Sqrt[q0h^2 - q2h]] - 
          24*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
            4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
            16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
            2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
            q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*Log[1 - q2h]) - 
        24*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
          4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
          16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
          2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
          q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*PolyLog[2, 
          (-1 + q0h - Sqrt[q0h^2 - q2h])/(-1 + q2h)] - 
        24*(8*q0h^4 - 8*q0h^3*Sqrt[q0h^2 - q2h] - 8*q0h^2*q2h + 
          4*q0h*Sqrt[q0h^2 - q2h]*q2h + q2h^2)*(8*q0h^4*(-1 + q2h) + 
          16*q0h^3*(1 + 2*q2h) + 8*q0h*q2h*(7 + 11*q2h) + 
          2*q0h^2*(-5 - 43*q2h - 25*q2h^2 + q2h^3) + 
          q2h*(-5 - 41*q2h - 3*q2h^2 + q2h^3))*PolyLog[2, 
          ((1 - q0h + Sqrt[q0h^2 - q2h])*q2h)/((-q0h + Sqrt[q0h^2 - q2h])*
            (-1 + q2h))]))/(768*(-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + q2h)^5))/
    (1 - 2*q0h + q2h)) + (beta0*CF*delta[1 - 2*q0h + q2h, 0]*
   (-((71 + 39*Pi^2)*q2h) + 2*Log[1 - q2h]*(6 + 71*q2h + 8*Pi^2*q2h + 
      38*q2h*Log[q2h] - 2*q2h*Log[1 - q2h]*(23 + 6*Log[q2h])) + 
    76*q2h*PolyLog[2, 1 - q2h] - 24*q2h*(2*PolyLog[3, 1 - q2h] + 
      PolyLog[3, q2h] - Zeta[3])))/(24*q2h)


==> math_package/W2_nnlo_non_blm_scet.m <==
((21*CF^2)/2 - 12*CF^2*Log[1 - q2h])*
  Plusd[Log[1 - 2*q0h + q2h]^2/(1 - 2*q0h + q2h)] + 
 2*CF^2*Plusd[Log[1 - 2*q0h + q2h]^3/(1 - 2*q0h + q2h)] + 
 Plusd[Log[1 - 2*q0h + q2h]/(1 - 2*q0h + q2h)]*
  ((CF*(4*CA*(-4 + Pi^2) + CF*(207 + 16*Pi^2)))/12 + 24*CF^2*Log[1 - q2h]^2 + 
   Log[1 - q2h]*(-38*CF^2 - 4*CF^2*Log[q2h]) - 4*CF^2*PolyLog[2, 1 - q2h]) + 
 Plusd[(1 - 2*q0h + q2h)^(-1)]*(-16*CF^2*Log[1 - q2h]^3 + 
   Log[1 - q2h]*(-1/6*(CF*(4*CA*(-4 + Pi^2) + CF*(165 + 16*Pi^2))) - 
     7*CF^2*Log[q2h]) + Log[1 - q2h]^2*(34*CF^2 + 8*CF^2*Log[q2h]) + 
   (-7*CF^2 + 8*CF^2*Log[1 - q2h])*PolyLog[2, 1 - q2h] + 
   (CF*(CF*(201 + 68*Pi^2 - 48*Zeta[3]) + 2*CA*(5 + 4*Pi^2 + 12*Zeta[3])))/
    24) + delta[1 - 2*q0h + q2h, 0]*(((CA - 2*CF)*CF*Pi^2*(5 + q2h)*Log[2])/
    (-1 + q2h) + 8*CF^2*Log[1 - q2h]^4 + 
   ((CA - 2*CF)*CF*Pi^2*(-12 + 6*q2h - 5*q2h^2 + 2*q2h^3)*Log[2 - q2h])/
    (4*(-1 + q2h)^4) + Log[1 - q2h]^3*(-20*CF^2 - 8*CF^2*Log[q2h]) + 
   Log[1 - q2h]^2*
    ((CF*(CA*q2h*(-50 + 8*Pi^2*(-1 + q2h)^2 - 110*q2h + 7*q2h^2) + 
        CF*(-3 + (-57 + 32*Pi^2)*q2h - (549 + 64*Pi^2)*q2h^2 + 
          (159 + 32*Pi^2)*q2h^3)))/(12*(-1 + q2h)^2*q2h) + 
     ((CA - 2*CF)*CF*(-12 + 6*q2h - 5*q2h^2 + 2*q2h^3)*Log[2 - q2h])/
      (4*(-1 + q2h)^4) + 
     (CF*(CA*(-8 - 58*q2h + 21*q2h^2 + 42*q2h^3 - 6*q2h^4) + 
        2*CF*(-14 - 138*q2h + 209*q2h^2 - 78*q2h^3 + 30*q2h^4))*Log[q2h])/
      (4*(-1 + q2h)^4) + 
     (CF*(3*CA*(9 + 133*q2h + 352*q2h^2 + 180*q2h^3 + 91*q2h^4 - 21*q2h^5) + 
        2*CF*(43 + 231*q2h + 344*q2h^2 + 716*q2h^3 - 507*q2h^4 + 181*q2h^5))*
       Log[q2h]^2)/(24*(-1 + q2h)^4*(1 + q2h))) - 
   ((CA - 2*CF)*CF*Pi^2*(9 + q2h - 3*q2h^2 + 5*q2h^3)*Log[1 + q2h])/
    (6*(-1 + q2h)^3) + 
   (-1/18*(CF*(3*CF*(-6 + 7*(3 + 4*Pi^2)*q2h + 4*(57 + 20*Pi^2)*q2h^2 + 
           14*(-9 + 16*Pi^2)*q2h^3 - 4*(9 + 16*Pi^2)*q2h^4 + 
           (-81 + 20*Pi^2)*q2h^5) + q2h*(3*CA*(-50 + 107*q2h + 120*q2h^2 - 
             208*q2h^3 + 31*q2h^4 + 4*Pi^2*(1 + 10*q2h + 12*q2h^2 + 4*
                q2h^3)) - 4*nh*(-55 - 8*q2h + 36*q2h^2 + 8*q2h^3 + 19*q2h^4)*
            TR)))/((-1 + q2h)^4*q2h) - 8*CF^2*Log[1 - q2h]^2 + 
     Log[1 - q2h]*((CF*(CA*(-17 - 60*q2h + 10*q2h^2 + 64*q2h^3 - 6*q2h^4) + 
          2*CF*(-38 - 146*q2h + 203*q2h^2 - 30*q2h^3 + 20*q2h^4)))/
        (2*(-1 + q2h)^4) + (CF*(CA*(-3 + 22*q2h - 14*q2h^2 + 20*q2h^3 - 
            4*q2h^4) + 2*CF*(7 + 51*q2h^2 - 22*q2h^3 + 6*q2h^4))*Log[q2h])/
        (-1 + q2h)^4))*PolyLog[2, 1 - q2h] + 
   (CF*(CA*(-3 + 22*q2h - 14*q2h^2 + 20*q2h^3 - 4*q2h^4) + 
      2*CF*(7 + 51*q2h^2 - 22*q2h^3 + 6*q2h^4))*PolyLog[2, 1 - q2h]^2)/
    (2*(-1 + q2h)^4) + ((CA - 2*CF)*CF*(-12 + 6*q2h - 5*q2h^2 + 2*q2h^3)*
     Log[1 - q2h]*PolyLog[2, -1 + q2h])/(2*(-1 + q2h)^4) - 
   ((CA - 2*CF)*CF*Pi^2*(1 + 8*q2h^2 - 4*q2h^3 + q2h^4)*PolyLog[2, -q2h])/
    (3*(-1 + q2h)^4) + 
   ((CF*(CA*(26 + 62*q2h + q2h^2 - 86*q2h^3 + 6*q2h^4) - 
        2*CF*(-62 - 154*q2h + 197*q2h^2 + 18*q2h^3 + 10*q2h^4)))/
      (2*(-1 + q2h)^4) + 
     (CF*(2*CF*(-1 + q2h)^2*(-41 + 65*q2h - 97*q2h^2 + 109*q2h^3) + 
        CA*(63 + 171*q2h + 960*q2h^2 + 468*q2h^3 + 81*q2h^4 - 15*q2h^5))*
       Log[q2h])/(6*(-1 + q2h)^4*(1 + q2h)))*PolyLog[3, 1 - q2h] - 
   ((CA - 2*CF)*CF*(-12 + 6*q2h - 5*q2h^2 + 2*q2h^3)*PolyLog[3, -1 + q2h])/
    (2*(-1 + q2h)^4) + 
   (-1/6*(CF*(CA*(30 + 180*q2h - 261*q2h^2 + 66*q2h^3 - 42*q2h^4) + 
         6*CF*(9 + 6*q2h + 20*q2h^2 - 36*q2h^3 + 10*q2h^4) - 
         8*nh*(1 - 16*q2h - 4*q2h^3 + q2h^4)*TR))/(-1 + q2h)^4 + 
     (CF*(2*CF*(-1 + q2h)^2*(-17 + 41*q2h - 121*q2h^2 + 133*q2h^3) + 
        CA*(39 + 243*q2h + 912*q2h^2 + 420*q2h^3 + 153*q2h^4 - 39*q2h^5))*
       Log[1 - q2h])/(6*(-1 + q2h)^4*(1 + q2h)))*PolyLog[3, q2h] + 
   (CF*(2*CF*(-1 + q2h)^2*(-41 + 65*q2h - 97*q2h^2 + 109*q2h^3) + 
      CA*(63 + 171*q2h + 960*q2h^2 + 468*q2h^3 + 81*q2h^4 - 15*q2h^5))*
     PolyLog[2, 2, 1 - q2h])/(6*(-1 + q2h)^4*(1 + q2h)) + 
   (CF*(3*CA*(13 + q2h + 192*q2h^2 + 44*q2h^3 - 5*q2h^4 - 5*q2h^5) + 
      2*CF*(-77 - 417*q2h - 1228*q2h^2 - 64*q2h^3 - 327*q2h^4 + 97*q2h^5))*
     PolyLog[2, 2, q2h])/(6*(-1 + q2h)^4*(1 + q2h)) - 
   (CF*(2*CF*(-1 + q2h)^2*(-41 + 65*q2h - 97*q2h^2 + 109*q2h^3) + 
      CA*(63 + 171*q2h + 960*q2h^2 + 468*q2h^3 + 81*q2h^4 - 15*q2h^5))*
     Log[q2h]*Zeta[3])/(6*(-1 + q2h)^4*(1 + q2h)) + 
   (CF*(-540*CF*Pi^2 - 18360*CA*q2h + 28755*CF*q2h + 11070*CA*Pi^2*q2h - 
      15255*CF*Pi^2*q2h + 801*CA*Pi^4*q2h + 1572*CF*Pi^4*q2h + 
      50220*CA*q2h^2 - 86265*CF*q2h^2 + 17010*CA*Pi^2*q2h^2 + 
      115965*CF*Pi^2*q2h^2 - 2115*CA*Pi^4*q2h^2 - 972*CF*Pi^4*q2h^2 - 
      27000*CA*q2h^3 + 57510*CF*q2h^3 + 29160*CA*Pi^2*q2h^3 + 
      44550*CF*Pi^2*q2h^3 + 1521*CA*Pi^4*q2h^3 + 8706*CF*Pi^4*q2h^3 - 
      36720*CA*q2h^4 + 57510*CF*q2h^4 - 17280*CA*Pi^2*q2h^4 - 
      108270*CF*Pi^2*q2h^4 + 2007*CA*Pi^4*q2h^4 + 3846*CF*Pi^4*q2h^4 + 
      45360*CA*q2h^5 - 86265*CF*q2h^5 - 40230*CA*Pi^2*q2h^5 - 
      29295*CF*Pi^2*q2h^5 - 2304*CA*Pi^4*q2h^5 - 2682*CF*Pi^4*q2h^5 - 
      13500*CA*q2h^6 + 28755*CF*q2h^6 + 270*CA*Pi^2*q2h^6 - 
      7155*CF*Pi^2*q2h^6 + 846*CA*Pi^4*q2h^6 + 978*CF*Pi^4*q2h^6 + 
      127750*nh*q2h*TR - 6120*nh*Pi^2*q2h*TR - 158610*nh*q2h^2*TR + 
      1080*nh*Pi^2*q2h^2*TR - 17380*nh*q2h^3*TR - 5760*nh*Pi^2*q2h^3*TR + 
      79100*nh*q2h^4*TR + 2880*nh*Pi^2*q2h^4*TR - 110370*nh*q2h^5*TR + 
      11880*nh*Pi^2*q2h^5*TR + 79510*nh*q2h^6*TR - 3960*nh*Pi^2*q2h^6*TR + 
      12960*(CA - 2*CF)*q2h*(1 + q2h + 8*q2h^2 + 4*q2h^3 - 3*q2h^4 + q2h^5)*
       HPL[{-2, 2}, q2h] - 6480*(CA - 2*CF)*q2h*(1 + q2h)^2*
       (-9 + 17*q2h - 13*q2h^2 + 5*q2h^3)*HPL[{-1, 2}, q2h] - 
      360*nh*q2h*TR*PolyGamma[2, 1] + 1080*nh*q2h^2*TR*PolyGamma[2, 1] - 
      720*nh*q2h^3*TR*PolyGamma[2, 1] - 720*nh*q2h^4*TR*PolyGamma[2, 1] + 
      1080*nh*q2h^5*TR*PolyGamma[2, 1] - 360*nh*q2h^6*TR*PolyGamma[2, 1] - 
      3240*CA*q2h*PolyLog[4, q2h] - 19440*CF*q2h*PolyLog[4, q2h] - 
      74520*CA*q2h^2*PolyLog[4, q2h] - 19440*CF*q2h^2*PolyLog[4, q2h] - 
      129600*CA*q2h^3*PolyLog[4, q2h] - 123120*CF*q2h^3*PolyLog[4, q2h] - 
      71280*CA*q2h^4*PolyLog[4, q2h] - 84240*CF*q2h^4*PolyLog[4, q2h] - 
      12960*CA*q2h^5*PolyLog[4, q2h] + 25920*CF*q2h^5*PolyLog[4, q2h] - 
      12960*CF*q2h^6*PolyLog[4, q2h] - 6480*CA*q2h*Zeta[3] - 
      272160*CF*q2h*Zeta[3] - 165240*CA*q2h^2*Zeta[3] - 
      654480*CF*q2h^2*Zeta[3] - 139320*CA*q2h^3*Zeta[3] + 
      213840*CF*q2h^3*Zeta[3] + 174960*CA*q2h^4*Zeta[3] + 
      622080*CF*q2h^4*Zeta[3] + 131220*CA*q2h^5*Zeta[3] + 
      87480*CF*q2h^5*Zeta[3] - 24300*CA*q2h^6*Zeta[3] + 
      61560*CF*q2h^6*Zeta[3] - 5040*nh*q2h*TR*Zeta[3] + 
      66960*nh*q2h^2*TR*Zeta[3] + 67680*nh*q2h^3*TR*Zeta[3] + 
      15840*nh*q2h^4*TR*Zeta[3] + 15120*nh*q2h^5*TR*Zeta[3] - 
      5040*nh*q2h^6*TR*Zeta[3]))/(3240*(-1 + q2h)^4*q2h*(1 + q2h)) + 
   Log[1 - q2h]*
    (-1/36*(CF*(2*CF*(-18 + (45 + 43*Pi^2)*q2h + (747 + 471*Pi^2)*q2h^2 + 
           (306 + 644*Pi^2)*q2h^3 + (-486 + 848*Pi^2)*q2h^4 - 
           3*(117 + 149*Pi^2)*q2h^5 + (-243 + 169*Pi^2)*q2h^6) + 
         q2h*(-3*CA*(2*(50 - 57*q2h - 227*q2h^2 + 88*q2h^3 + 177*q2h^4 - 31*
                q2h^5) + Pi^2*(-29 - 145*q2h - 496*q2h^2 - 284*q2h^3 - 59*
                q2h^4 + 5*q2h^5)) - 8*nh*(1 + q2h)^2*(-55 + 47*q2h - 
             11*q2h^2 + 19*q2h^3)*TR))*Log[q2h])/((-1 + q2h)^4*q2h*
        (1 + q2h)) - (CF*(4*nh*(-1 + q2h)^2*(18 + 895*q2h + 1025*q2h^2 + 
          413*q2h^3 + 265*q2h^4)*TR - 18*CA*q2h*
         (26 + 2*Pi^2*(-9 - 25*q2h - 11*q2h^2 + 25*q2h^3 + 20*q2h^4) + 
          q2h^3*(52 - 444*Zeta[3]) - 51*Zeta[3] + q2h^5*(-1 + 27*Zeta[3]) - 
          3*q2h^4*(8 + 39*Zeta[3]) - 3*q2h*(17 + 69*Zeta[3]) - 
          2*q2h^2*(1 + 468*Zeta[3])) + 9*CF*(-1 + q2h)*
         (-6 + q2h^2*(270 - 408*Pi^2 - 328*Zeta[3]) - 
          8*q2h^3*(3 + 58*Pi^2 - 81*Zeta[3]) - 8*q2h^4*(33 + 21*Pi^2 + 
            115*Zeta[3]) + q2h*(-117 - 156*Pi^2 + 116*Zeta[3]) + 
          q2h^5*(141 + 44*Pi^2 + 484*Zeta[3]))))/(108*(-1 + q2h)^4*q2h*
       (1 + q2h))))


==> math_package/W3_nlo.m <==
CF*(-((3*q0h + q2h)/(2*q0h^2 - 2*q2h)) + 
 ((4*q0h^3 + 8*q2h + q0h*(-3 + (-10 + q2h)*q2h))*
   Log[(-1 + q0h - Sqrt[q0h^2 - q2h])/(-1 + q0h + Sqrt[q0h^2 - q2h])])/
  (4*(-1 + 2*q0h - q2h)*(q0h^2 - q2h)^(3/2)) + 
 (2*Log[(1 - 2*q0h + q2h)/(-1 + q2h)^2])/(1 - 2*q0h + q2h) + 
 (-7/2 + 4*Log[1 - q2h])*Plusd[(1 - 2*q0h + q2h)^(-1)] - 
 2*Plusd[Log[1 - 2*q0h + q2h]/(1 - 2*q0h + q2h)] + 
 delta[1 - 2*q0h + q2h, 0]*(-5/2 - (2*Pi^2)/3 + 
   (5 - q2h^(-1) - 4*Log[1 - q2h])*Log[1 - q2h] - 2*PolyLog[2, q2h]))


==> math_package/W3_nnlo_blm.m <==
as^2*beta0*CF*
  (((-13/24 + 2*Log[1 - q2h] + 
      (18*q2h*((-3 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^
            5 + (-3 + 16*(q0h - Sqrt[q0h^2 - q2h]) - 
            7*(q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^3*q2h + 
          (-7 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^3*
           q2h^2 + (q0h + (q0h - Sqrt[q0h^2 - q2h])^3 - Sqrt[q0h^2 - q2h])*
           q2h^3)*Log[(q0h - Sqrt[q0h^2 - q2h])/(1 - q0h + 
            Sqrt[q0h^2 - q2h])] - 2*(q0h - Sqrt[q0h^2 - q2h])*
         (96*q0h^6 - 96*q0h^5*Sqrt[q0h^2 - q2h] - 12*q0h^3*q2h - 
          336*q0h^4*q2h - 288*q0h^5*q2h + 208*q0h^6*q2h + 
          12*q0h^2*Sqrt[q0h^2 - q2h]*q2h + 288*q0h^3*Sqrt[q0h^2 - q2h]*q2h + 
          288*q0h^4*Sqrt[q0h^2 - q2h]*q2h - 208*q0h^5*Sqrt[q0h^2 - q2h]*q2h + 
          9*q0h*q2h^2 + 252*q0h^2*q2h^2 + 656*q0h^3*q2h^2 - 28*q0h^4*q2h^2 - 
          240*q0h^5*q2h^2 - 3*Sqrt[q0h^2 - q2h]*q2h^2 - 
          120*q0h*Sqrt[q0h^2 - q2h]*q2h^2 - 512*q0h^2*Sqrt[q0h^2 - q2h]*
           q2h^2 - 76*q0h^3*Sqrt[q0h^2 - q2h]*q2h^2 + 
          240*q0h^4*Sqrt[q0h^2 - q2h]*q2h^2 - 30*q2h^3 - 318*q0h*q2h^3 - 
          300*q0h^2*q2h^3 + 216*q0h^3*q2h^3 + 16*q0h^4*q2h^3 + 
          98*Sqrt[q0h^2 - q2h]*q2h^3 + 236*q0h*Sqrt[q0h^2 - q2h]*q2h^3 - 
          96*q0h^2*Sqrt[q0h^2 - q2h]*q2h^3 - 16*q0h^3*Sqrt[q0h^2 - q2h]*
           q2h^3 + 108*q2h^4 - 15*q0h*q2h^4 + 24*q0h^2*q2h^4 - 
          3*Sqrt[q0h^2 - q2h]*q2h^4 - 32*q0h*Sqrt[q0h^2 - q2h]*q2h^4 - 
          18*q2h^5 + 18*q2h*(4*q0h^3 - 4*q0h^2*Sqrt[q0h^2 - q2h] - 
            3*q0h*q2h + Sqrt[q0h^2 - q2h]*q2h)*(4*q0h^3 + 8*q2h + 
            q0h*(-3 - 10*q2h + q2h^2))*Log[q0h - Sqrt[q0h^2 - q2h]] + 
          6*q2h*(-4*q0h^3 + 4*q0h^2*Sqrt[q0h^2 - q2h] + 3*q0h*q2h - 
            Sqrt[q0h^2 - q2h]*q2h)*(4*q0h^3 + 8*q2h + 
            q0h*(-3 - 10*q2h + q2h^2))*Log[1 - q0h + Sqrt[q0h^2 - q2h]] - 
          144*q0h^4*q2h*Log[1 - q2h] + 192*q0h^6*q2h*Log[1 - q2h] + 
          144*q0h^3*Sqrt[q0h^2 - q2h]*q2h*Log[1 - q2h] - 
          192*q0h^5*Sqrt[q0h^2 - q2h]*q2h*Log[1 - q2h] + 
          108*q0h^2*q2h^2*Log[1 - q2h] + 384*q0h^3*q2h^2*Log[1 - q2h] - 
          624*q0h^4*q2h^2*Log[1 - q2h] - 36*q0h*Sqrt[q0h^2 - q2h]*q2h^2*
           Log[1 - q2h] - 384*q0h^2*Sqrt[q0h^2 - q2h]*q2h^2*Log[1 - q2h] + 
          528*q0h^3*Sqrt[q0h^2 - q2h]*q2h^2*Log[1 - q2h] - 
          288*q0h*q2h^3*Log[1 - q2h] + 360*q0h^2*q2h^3*Log[1 - q2h] + 
          48*q0h^4*q2h^3*Log[1 - q2h] + 96*Sqrt[q0h^2 - q2h]*q2h^3*
           Log[1 - q2h] - 120*q0h*Sqrt[q0h^2 - q2h]*q2h^3*Log[1 - q2h] - 
          48*q0h^3*Sqrt[q0h^2 - q2h]*q2h^3*Log[1 - q2h] - 
          36*q0h^2*q2h^4*Log[1 - q2h] + 12*q0h*Sqrt[q0h^2 - q2h]*q2h^4*
           Log[1 - q2h]))/(192*(-q0h + Sqrt[q0h^2 - q2h])*q2h*
        (-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + q2h)^3))*Log[1 - 2*q0h + q2h])/
    (1 - 2*q0h + q2h) + 
   ((-3/4 + (3*(-4*q0h^3 + 4*q0h^2*Sqrt[q0h^2 - q2h] + 3*q0h*q2h - 
         Sqrt[q0h^2 - q2h]*q2h)*(4*q0h^3 + 8*q2h + 
         q0h*(-3 - 10*q2h + q2h^2)))/(32*(-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + 
          q2h)^3))*Log[1 - 2*q0h + q2h]^2)/(1 - 2*q0h + q2h) + 
   ((-85 + 4*Pi^2)/48 + (2*Log[1 - q2h])/3 + Log[1 - q2h]^2)*
    Plusd[(1 - 2*q0h + q2h)^(-1)] + (13/24 - 2*Log[1 - q2h])*
    Plusd[Log[1 - 2*q0h + q2h]/(1 - 2*q0h + q2h)] + 
   (3*Plusd[Log[1 - 2*q0h + q2h]^2/(1 - 2*q0h + q2h)])/4 + 
   ((85 - 4*Pi^2)/48 - (2*Log[1 - q2h])/3 - Log[1 - q2h]^2 + 
     (-((q0h - Sqrt[q0h^2 - q2h])*q2h*
         ((12 + 2*Pi^2*(-3 + (q0h - Sqrt[q0h^2 - q2h])^2) + 
            42*(q0h - Sqrt[q0h^2 - q2h]) + 31*(q0h - Sqrt[q0h^2 - q2h])^2)*
           (q0h - Sqrt[q0h^2 - q2h])^4 - 
          (12 + 2*Pi^2*(3 + 7*(q0h - Sqrt[q0h^2 - q2h])^2 + 16*(-q0h + 
                Sqrt[q0h^2 - q2h])) + 209*(q0h - Sqrt[q0h^2 - q2h])^2 + 
            34*(q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^2*q2h + 
          (-42 + 2*(44 + Pi^2)*(q0h - Sqrt[q0h^2 - q2h])^3 + 
            (-209 + 14*Pi^2)*(-q0h + Sqrt[q0h^2 - q2h]))*
           (q0h - Sqrt[q0h^2 - q2h])*q2h^2 + 
          (-31 + 2*Pi^2*(1 + (q0h - Sqrt[q0h^2 - q2h])^2) + 
            34*(q0h - Sqrt[q0h^2 - q2h]) - 88*(q0h - Sqrt[q0h^2 - q2h])^2)*
           q2h^3)) + 2*(q0h - Sqrt[q0h^2 - q2h])*
        (6*(q0h - Sqrt[q0h^2 - q2h])^6 + 
         (-6 - 36*(q0h - Sqrt[q0h^2 - q2h])^2 + 13*(q0h - Sqrt[q0h^2 - q2h])^
             3 + 48*(-q0h + Sqrt[q0h^2 - q2h]))*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h + (6 + 148*(q0h - Sqrt[q0h^2 - q2h]) + 
           71*(q0h - Sqrt[q0h^2 - q2h])^2 + 30*(-q0h + Sqrt[q0h^2 - q2h])^3)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h^2 + 
         (-12 - 42*(q0h - Sqrt[q0h^2 - q2h])^2 + 4*(q0h - Sqrt[q0h^2 - q2h])^
             3 + 133*(-q0h + Sqrt[q0h^2 - q2h]))*(q0h - Sqrt[q0h^2 - q2h])*
          q2h^3 + (25 + 40*(q0h - Sqrt[q0h^2 - q2h])^2 + 
           6*(-q0h + Sqrt[q0h^2 - q2h]))*q2h^4)*
        Log[q0h - Sqrt[q0h^2 - q2h]] + 18*(q0h - Sqrt[q0h^2 - q2h])*q2h*
        ((-3 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^4 + 
         (-3 + 16*(q0h - Sqrt[q0h^2 - q2h]) - 7*(q0h - Sqrt[q0h^2 - q2h])^2)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h + 
         (-7 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^2 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^3)*
        Log[q0h - Sqrt[q0h^2 - q2h]]^2 + 
       18*q2h*((-3 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^
           5 + (-3 + 16*(q0h - Sqrt[q0h^2 - q2h]) - 
           7*(q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^3*q2h + 
         (-7 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^3*
          q2h^2 + (q0h + (q0h - Sqrt[q0h^2 - q2h])^3 - Sqrt[q0h^2 - q2h])*
          q2h^3)*Log[(q0h - Sqrt[q0h^2 - q2h])/(1 - q0h + Sqrt[q0h^2 - q2h])]^
         2 + 2*(q0h - Sqrt[q0h^2 - q2h])*q2h*
        ((-6 + 6*(q0h - Sqrt[q0h^2 - q2h]) - 12*(q0h - Sqrt[q0h^2 - q2h])^2 + 
           25*(q0h - Sqrt[q0h^2 - q2h])^3)*(q0h - Sqrt[q0h^2 - q2h])^3 - 
         (48 + 133*(q0h - Sqrt[q0h^2 - q2h])^2 + 6*(q0h - Sqrt[q0h^2 - q2h])^
             3 + 148*(-q0h + Sqrt[q0h^2 - q2h]))*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h + (6 + 71*(q0h - Sqrt[q0h^2 - q2h])^2 + 
           40*(q0h - Sqrt[q0h^2 - q2h])^4 + 36*(-q0h + Sqrt[q0h^2 - q2h]) + 
           42*(-q0h + Sqrt[q0h^2 - q2h])^3)*q2h^2 + 
         (13 + 4*(q0h - Sqrt[q0h^2 - q2h])^2 + 30*(-q0h + Sqrt[q0h^2 - q2h]))*
          q2h^3)*Log[1 - q0h + Sqrt[q0h^2 - q2h]] - 
       18*(q0h - Sqrt[q0h^2 - q2h])*q2h*((-3 + (q0h - Sqrt[q0h^2 - q2h])^2)*
          (q0h - Sqrt[q0h^2 - q2h])^4 + (-3 + 16*(q0h - Sqrt[q0h^2 - q2h]) - 
           7*(q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^2*q2h + 
         (-7 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^2 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^3)*
        Log[1 - q0h + Sqrt[q0h^2 - q2h]]^2 - 12*(q0h - Sqrt[q0h^2 - q2h])*
        (4*(-1 + q2h)*(-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + q2h)*
          (-2*q0h^2 + 2*q0h*Sqrt[q0h^2 - q2h] + q2h)*(2*q0h^2 + 2*q0h*q2h + 
           (-5 + q2h)*q2h) - q2h*((-3 + (q0h - Sqrt[q0h^2 - q2h])^2)*
            (q0h - Sqrt[q0h^2 - q2h])^4 + 
           (-3 + 16*(q0h - Sqrt[q0h^2 - q2h]) - 7*(q0h - Sqrt[q0h^2 - q2h])^
               2)*(q0h - Sqrt[q0h^2 - q2h])^2*q2h + 
           (-7 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^2*
            q2h^2 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^3)*
          Log[q0h - Sqrt[q0h^2 - q2h]])*Log[1 - q2h] + 
       12*(q0h - Sqrt[q0h^2 - q2h])*q2h*((-3 + (q0h - Sqrt[q0h^2 - q2h])^2)*
          (q0h - Sqrt[q0h^2 - q2h])^4 + (-3 + 16*(q0h - Sqrt[q0h^2 - q2h]) - 
           7*(q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^2*q2h + 
         (-7 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^2 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^3)*Log[1 - q2h]^2 - 
       4*(q0h - Sqrt[q0h^2 - q2h])*Log[(q0h - Sqrt[q0h^2 - q2h])/
          (1 - q0h + Sqrt[q0h^2 - q2h])]*(96*q0h^6 - 
         96*q0h^5*Sqrt[q0h^2 - q2h] - 12*q0h^3*q2h - 336*q0h^4*q2h - 
         288*q0h^5*q2h + 208*q0h^6*q2h + 12*q0h^2*Sqrt[q0h^2 - q2h]*q2h + 
         288*q0h^3*Sqrt[q0h^2 - q2h]*q2h + 288*q0h^4*Sqrt[q0h^2 - q2h]*q2h - 
         208*q0h^5*Sqrt[q0h^2 - q2h]*q2h + 9*q0h*q2h^2 + 252*q0h^2*q2h^2 + 
         656*q0h^3*q2h^2 - 28*q0h^4*q2h^2 - 240*q0h^5*q2h^2 - 
         3*Sqrt[q0h^2 - q2h]*q2h^2 - 120*q0h*Sqrt[q0h^2 - q2h]*q2h^2 - 
         512*q0h^2*Sqrt[q0h^2 - q2h]*q2h^2 - 76*q0h^3*Sqrt[q0h^2 - q2h]*
          q2h^2 + 240*q0h^4*Sqrt[q0h^2 - q2h]*q2h^2 - 30*q2h^3 - 
         318*q0h*q2h^3 - 300*q0h^2*q2h^3 + 216*q0h^3*q2h^3 + 16*q0h^4*q2h^3 + 
         98*Sqrt[q0h^2 - q2h]*q2h^3 + 236*q0h*Sqrt[q0h^2 - q2h]*q2h^3 - 
         96*q0h^2*Sqrt[q0h^2 - q2h]*q2h^3 - 16*q0h^3*Sqrt[q0h^2 - q2h]*
          q2h^3 + 108*q2h^4 - 15*q0h*q2h^4 + 24*q0h^2*q2h^4 - 
         3*Sqrt[q0h^2 - q2h]*q2h^4 - 32*q0h*Sqrt[q0h^2 - q2h]*q2h^4 - 
         18*q2h^5 + 18*q2h*(4*q0h^3 - 4*q0h^2*Sqrt[q0h^2 - q2h] - 3*q0h*q2h + 
           Sqrt[q0h^2 - q2h]*q2h)*(4*q0h^3 + 8*q2h + 
           q0h*(-3 - 10*q2h + q2h^2))*Log[q0h - Sqrt[q0h^2 - q2h]] + 
         6*q2h*(-4*q0h^3 + 4*q0h^2*Sqrt[q0h^2 - q2h] + 3*q0h*q2h - 
           Sqrt[q0h^2 - q2h]*q2h)*(4*q0h^3 + 8*q2h + 
           q0h*(-3 - 10*q2h + q2h^2))*Log[1 - q0h + Sqrt[q0h^2 - q2h]] - 
         144*q0h^4*q2h*Log[1 - q2h] + 192*q0h^6*q2h*Log[1 - q2h] + 
         144*q0h^3*Sqrt[q0h^2 - q2h]*q2h*Log[1 - q2h] - 
         192*q0h^5*Sqrt[q0h^2 - q2h]*q2h*Log[1 - q2h] + 
         108*q0h^2*q2h^2*Log[1 - q2h] + 384*q0h^3*q2h^2*Log[1 - q2h] - 
         624*q0h^4*q2h^2*Log[1 - q2h] - 36*q0h*Sqrt[q0h^2 - q2h]*q2h^2*
          Log[1 - q2h] - 384*q0h^2*Sqrt[q0h^2 - q2h]*q2h^2*Log[1 - q2h] + 
         528*q0h^3*Sqrt[q0h^2 - q2h]*q2h^2*Log[1 - q2h] - 
         288*q0h*q2h^3*Log[1 - q2h] + 360*q0h^2*q2h^3*Log[1 - q2h] + 
         48*q0h^4*q2h^3*Log[1 - q2h] + 96*Sqrt[q0h^2 - q2h]*q2h^3*
          Log[1 - q2h] - 120*q0h*Sqrt[q0h^2 - q2h]*q2h^3*Log[1 - q2h] - 
         48*q0h^3*Sqrt[q0h^2 - q2h]*q2h^3*Log[1 - q2h] - 
         36*q0h^2*q2h^4*Log[1 - q2h] + 12*q0h*Sqrt[q0h^2 - q2h]*q2h^4*
          Log[1 - q2h]) + 12*(q0h - Sqrt[q0h^2 - q2h])*q2h*
        ((-3 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^4 + 
         (-3 + 16*(q0h - Sqrt[q0h^2 - q2h]) - 7*(q0h - Sqrt[q0h^2 - q2h])^2)*
          (q0h - Sqrt[q0h^2 - q2h])^2*q2h + 
         (-7 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^2 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^3)*
        PolyLog[2, (-1 + q0h - Sqrt[q0h^2 - q2h])/(-1 + q2h)] + 
       12*(q0h - Sqrt[q0h^2 - q2h])*q2h*((-3 + (q0h - Sqrt[q0h^2 - q2h])^2)*
          (q0h - Sqrt[q0h^2 - q2h])^4 + (-3 + 16*(q0h - Sqrt[q0h^2 - q2h]) - 
           7*(q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^2*q2h + 
         (-7 + (q0h - Sqrt[q0h^2 - q2h])^2)*(q0h - Sqrt[q0h^2 - q2h])^2*
          q2h^2 + (1 + (q0h - Sqrt[q0h^2 - q2h])^2)*q2h^3)*
        PolyLog[2, ((1 - q0h + Sqrt[q0h^2 - q2h])*q2h)/
          ((-q0h + Sqrt[q0h^2 - q2h])*(-1 + q2h))])/
      (384*(-q0h + Sqrt[q0h^2 - q2h])*q2h*(-q0h^2 + q0h*Sqrt[q0h^2 - q2h] + 
         q2h)^3))/(1 - 2*q0h + q2h)) + 
 (beta0*CF*delta[1 - 2*q0h + q2h, 0]*(Pi^2*(2 - 39*q2h) - 71*q2h - 
    4*Log[1 - q2h]^2*(-3 + 23*q2h + 6*q2h*Log[q2h]) + 
    2*Log[1 - q2h]*(-19 + 71*q2h + 8*Pi^2*q2h + (-6 + 38*q2h)*Log[q2h]) + 
    4*(-3 + 19*q2h)*PolyLog[2, 1 - q2h] - 
    24*q2h*(2*PolyLog[3, 1 - q2h] + PolyLog[3, q2h] - Zeta[3])))/(48*q2h)


==> math_package/W3_nnlo_non_blm_scet.m <==
((21*CF^2)/4 - 6*CF^2*Log[1 - q2h])*
  Plusd[Log[1 - 2*q0h + q2h]^2/(1 - 2*q0h + q2h)] + 
 CF^2*Plusd[Log[1 - 2*q0h + q2h]^3/(1 - 2*q0h + q2h)] + 
 Plusd[Log[1 - 2*q0h + q2h]/(1 - 2*q0h + q2h)]*
  ((CF*(4*CA*(-4 + Pi^2) + CF*(207 + 16*Pi^2)))/24 + 12*CF^2*Log[1 - q2h]^2 + 
   Log[1 - q2h]*((CF^2*(1 - 19*q2h))/q2h - 2*CF^2*Log[q2h]) - 
   2*CF^2*PolyLog[2, 1 - q2h]) + Plusd[(1 - 2*q0h + q2h)^(-1)]*
  (-8*CF^2*Log[1 - q2h]^3 + Log[1 - q2h]*
    (-1/12*(CF*(4*CA*(-4 + Pi^2)*q2h + CF*(-21 + (165 + 16*Pi^2)*q2h)))/q2h - 
     (7*CF^2*Log[q2h])/2) + Log[1 - q2h]^2*((CF^2*(-2 + 17*q2h))/q2h + 
     4*CF^2*Log[q2h]) + ((-7*CF^2)/2 + 4*CF^2*Log[1 - q2h])*
    PolyLog[2, 1 - q2h] + (CF*(CF*(201 + 68*Pi^2 - 48*Zeta[3]) + 
      2*CA*(5 + 4*Pi^2 + 12*Zeta[3])))/48) + delta[1 - 2*q0h + q2h, 0]*
  (((CA - 2*CF)*CF*Pi^2*(3 + q2h)*Log[2])/(2*(-1 + q2h)) + 
   4*CF^2*Log[1 - q2h]^4 + ((CA - 2*CF)*CF*Pi^2*(-2 - 2*q2h + q2h^2)*
     Log[2 - q2h])/(8*(-1 + q2h)^3) + Log[1 - q2h]^3*
    ((-2*CF^2*(-1 + 5*q2h))/q2h - 4*CF^2*Log[q2h]) + 
   Log[1 - q2h]^2*((CF*(CA*q2h*(9 - (67 + 8*Pi^2)*q2h + (7 + 8*Pi^2)*q2h^2) + 
        CF*(-3 + 33*q2h - (339 + 32*Pi^2)*q2h^2 + (159 + 32*Pi^2)*q2h^3)))/
      (24*(-1 + q2h)*q2h^2) + ((CA - 2*CF)*CF*(-2 - 2*q2h + q2h^2)*
       Log[2 - q2h])/(8*(-1 + q2h)^3) + 
     (CF*(-(CA*q2h*(14 + 12*q2h - 29*q2h^2 + 6*q2h^3)) + 
        2*CF*(4 - 56*q2h + 80*q2h^2 - 55*q2h^3 + 30*q2h^4))*Log[q2h])/
      (8*(-1 + q2h)^3*q2h) + 
     (CF*(3*CA*(15 + 94*q2h + 90*q2h^2 + 70*q2h^3 - 21*q2h^4) + 
        2*CF*(5 + 182*q2h + 294*q2h^2 - 326*q2h^3 + 181*q2h^4))*Log[q2h]^2)/
      (48*(-1 + q2h)^3*(1 + q2h))) - 
   ((CA - 2*CF)*CF*Pi^2*(1 - 3*q2h + q2h^2 + 5*q2h^3)*Log[1 + q2h])/
    (12*(-1 + q2h)^2*q2h) + 
   (-1/36*(CF*(3*CF*(3 + 4*(-12 + Pi^2)*q2h + 4*(39 + 29*Pi^2)*q2h^2 - 
           2*(15 + 22*Pi^2)*q2h^3 + (-81 + 20*Pi^2)*q2h^4) + 
         3*CA*q2h*(-16 + 114*q2h - 129*q2h^2 + 31*q2h^3 + 
           4*(Pi + 2*Pi*q2h)^2) + 4*nh*(3 + 8*q2h - 24*q2h^3 - 19*q2h^4)*TR))/
       ((-1 + q2h)^3*q2h) - 4*CF^2*Log[1 - q2h]^2 + 
     Log[1 - q2h]*((CF*(-3*CA*q2h*(5 + 8*q2h - 14*q2h^2 + 2*q2h^3) + 
          2*CF*(3 - 59*q2h + 51*q2h^2 - 12*q2h^3 + 20*q2h^4)))/
        (4*(-1 + q2h)^3*q2h) + (CF*(CA*(5 - 10*q2h + 16*q2h^2 - 4*q2h^3) + 
          2*CF*(-3 + 27*q2h - 16*q2h^2 + 6*q2h^3))*Log[q2h])/
        (2*(-1 + q2h)^3)))*PolyLog[2, 1 - q2h] + 
   (CF*(CA*(5 - 10*q2h + 16*q2h^2 - 4*q2h^3) + 
      2*CF*(-3 + 27*q2h - 16*q2h^2 + 6*q2h^3))*PolyLog[2, 1 - q2h]^2)/
    (4*(-1 + q2h)^3) + ((CA - 2*CF)*CF*(-2 - 2*q2h + q2h^2)*Log[1 - q2h]*
     PolyLog[2, -1 + q2h])/(4*(-1 + q2h)^3) - 
   ((CA - 2*CF)*CF*Pi^2*(-1 + 5*q2h - 3*q2h^2 + q2h^3)*PolyLog[2, -q2h])/
    (6*(-1 + q2h)^3) + 
   ((CF*(CA*q2h*(16 + 36*q2h - 55*q2h^2 + 6*q2h^3) - 
        2*CF*(2 - 62*q2h + 22*q2h^2 + 31*q2h^3 + 10*q2h^4)))/
      (4*(-1 + q2h)^3*q2h) + 
     (CF*(-3*CA*(5 - 114*q2h - 66*q2h^2 - 22*q2h^3 + 5*q2h^4) + 
        2*CF*(41 - 106*q2h + 162*q2h^2 - 206*q2h^3 + 109*q2h^4))*Log[q2h])/
      (12*(-1 + q2h)^3*(1 + q2h)))*PolyLog[3, 1 - q2h] - 
   ((CA - 2*CF)*CF*(-2 - 2*q2h + q2h^2)*PolyLog[3, -1 + q2h])/
    (4*(-1 + q2h)^3) + 
   (-1/12*(CF*(CA*q2h*(30 - 30*q2h + 33*q2h^2 - 42*q2h^3) + 
         6*CF*(1 + 8*q2h + 9*q2h^2 - 25*q2h^3 + 10*q2h^4) + 
         8*nh*q2h*(1 + 3*q2h + 3*q2h^2 - q2h^3)*TR))/((-1 + q2h)^3*q2h) + 
     (CF*(3*CA*(3 + 98*q2h + 66*q2h^2 + 38*q2h^3 - 13*q2h^4) + 
        2*CF*(17 - 58*q2h + 162*q2h^2 - 254*q2h^3 + 133*q2h^4))*Log[1 - q2h])/
      (12*(-1 + q2h)^3*(1 + q2h)))*PolyLog[3, q2h] + 
   (CF*(-3*CA*(5 - 114*q2h - 66*q2h^2 - 22*q2h^3 + 5*q2h^4) + 
      2*CF*(41 - 106*q2h + 162*q2h^2 - 206*q2h^3 + 109*q2h^4))*
     PolyLog[2, 2, 1 - q2h])/(12*(-1 + q2h)^3*(1 + q2h)) + 
   (CF*(-3*CA*(13 - 90*q2h - 18*q2h^2 + 10*q2h^3 + 5*q2h^4) + 
      2*CF*(-19 - 418*q2h - 102*q2h^2 - 230*q2h^3 + 97*q2h^4))*
     PolyLog[2, 2, q2h])/(12*(-1 + q2h)^3*(1 + q2h)) - 
   (CF*(-3*CA*(5 - 114*q2h - 66*q2h^2 - 22*q2h^3 + 5*q2h^4) + 
      2*CF*(41 - 106*q2h + 162*q2h^2 - 206*q2h^3 + 109*q2h^4))*Log[q2h]*
     Zeta[3])/(12*(-1 + q2h)^3*(1 + q2h)) + 
   (CF*(270*CF*Pi^2 + 13500*CA*q2h - 28755*CF*q2h - 1890*CA*Pi^2*q2h + 
      12555*CF*Pi^2*q2h - 729*CA*Pi^4*q2h - 996*CF*Pi^4*q2h - 
      27000*CA*q2h^2 + 57510*CF*q2h^2 + 24840*CA*Pi^2*q2h^2 + 
      25110*CF*Pi^2*q2h^2 + 1404*CA*Pi^4*q2h^2 + 4548*CF*Pi^4*q2h^2 + 
      1620*CA*Pi^2*q2h^3 - 5400*CF*Pi^2*q2h^3 + 189*CA*Pi^4*q2h^3 + 
      990*CF*Pi^4*q2h^3 + 27000*CA*q2h^4 - 57510*CF*q2h^4 - 
      24840*CA*Pi^2*q2h^4 - 25380*CF*Pi^2*q2h^4 - 1458*CA*Pi^4*q2h^4 - 
      1704*CF*Pi^4*q2h^4 - 13500*CA*q2h^5 + 28755*CF*q2h^5 + 
      270*CA*Pi^2*q2h^5 - 7155*CF*Pi^2*q2h^5 + 846*CA*Pi^4*q2h^5 + 
      978*CF*Pi^4*q2h^5 + 360*nh*Pi^2*TR - 11110*nh*q2h*TR + 
      1080*nh*Pi^2*q2h*TR + 67580*nh*q2h^2*TR - 10080*nh*Pi^2*q2h^2*TR - 
      68400*nh*q2h^3*TR + 2880*nh*Pi^2*q2h^3*TR - 67580*nh*q2h^4*TR + 
      9720*nh*Pi^2*q2h^4*TR + 79510*nh*q2h^5*TR - 3960*nh*Pi^2*q2h^5*TR + 
      12960*(CA - 2*CF)*q2h*(-1 + 4*q2h + 2*q2h^2 - 2*q2h^3 + q2h^4)*
       HPL[{-2, 2}, q2h] - 6480*(CA - 2*CF)*(1 + q2h)^2*
       (-1 + 5*q2h - 9*q2h^2 + 5*q2h^3)*HPL[{-1, 2}, q2h] + 
      360*nh*q2h*TR*PolyGamma[2, 1] - 720*nh*q2h^2*TR*PolyGamma[2, 1] + 
      720*nh*q2h^4*TR*PolyGamma[2, 1] - 360*nh*q2h^5*TR*PolyGamma[2, 1] - 
      3240*CA*q2h*PolyLog[4, q2h] - 6480*CF*q2h*PolyLog[4, q2h] - 
      35640*CA*q2h^2*PolyLog[4, q2h] - 51840*CF*q2h^2*PolyLog[4, q2h] - 
      45360*CA*q2h^3*PolyLog[4, q2h] - 19440*CF*q2h^3*PolyLog[4, q2h] - 
      12960*CA*q2h^4*PolyLog[4, q2h] + 12960*CF*q2h^4*PolyLog[4, q2h] - 
      12960*CF*q2h^5*PolyLog[4, q2h] + 6480*CF*Zeta[3] - 
      35640*CA*q2h*Zeta[3] - 174960*CF*q2h*Zeta[3] - 89100*CA*q2h^2*Zeta[3] - 
      119880*CF*q2h^2*Zeta[3] + 55080*CA*q2h^3*Zeta[3] + 
      123120*CF*q2h^3*Zeta[3] + 84240*CA*q2h^4*Zeta[3] + 
      123120*CF*q2h^4*Zeta[3] - 24300*CA*q2h^5*Zeta[3] + 
      61560*CF*q2h^5*Zeta[3] + 5040*nh*q2h*TR*Zeta[3] + 
      15840*nh*q2h^2*TR*Zeta[3] + 25920*nh*q2h^3*TR*Zeta[3] + 
      10080*nh*q2h^4*TR*Zeta[3] - 5040*nh*q2h^5*TR*Zeta[3]))/
    (6480*(-1 + q2h)^3*q2h*(1 + q2h)) + 
   Log[1 - q2h]*
    (-1/72*(CF*(2*CF*(9 + (-135 + 53*Pi^2)*q2h + (324 + 254*Pi^2)*q2h^2 + 
           378*(1 + Pi^2)*q2h^3 - (333 + 278*Pi^2)*q2h^4 + 
           (-243 + 169*Pi^2)*q2h^5) + 3*CA*q2h*
          (Pi^2*(3 + 154*q2h + 130*q2h^2 + 54*q2h^3 - 5*q2h^4) + 
           2*(-16 + 98*q2h - 15*q2h^2 - 98*q2h^3 + 31*q2h^4)) - 
         8*nh*(1 + q2h)^2*(-3 - 5*q2h + 5*q2h^2 + 19*q2h^3)*TR)*Log[q2h])/
       ((-1 + q2h)^3*q2h*(1 + q2h)) + 
     (18*CA*CF*(10 + 2*Pi^2*(-1 - q2h - 15*q2h^2 + q2h^3 + 16*q2h^4) + 
         q2h^3*(20 - 198*Zeta[3]) + q2h*(-19 + 3*Zeta[3]) + 
         q2h^5*(-1 + 27*Zeta[3]) - 2*q2h^4*(4 + 45*Zeta[3]) - 
         2*q2h^2*(1 + 159*Zeta[3])) - CF*(-1 + q2h)*
        (4*nh*(-57 - 146*q2h - 16*q2h^2 + 338*q2h^3 + 265*q2h^4)*TR + 
         9*CF*(-33 + 4*Pi^2*(-1 - 16*q2h - 58*q2h^2 - 32*q2h^3 + 11*q2h^4) - 
           58*q2h*(-3 + 2*Zeta[3]) + 4*q2h^2*(-27 + 53*Zeta[3]) - 
           2*q2h^3*(87 + 218*Zeta[3]) + q2h^4*(141 + 484*Zeta[3]))))/
      (216*(-1 + q2h)^3*q2h*(1 + q2h))))


==> math_package/Wi_structure_functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     50713,       1253]
NotebookOptionsPosition[     46342,       1187]
NotebookOutlinePosition[     46813,       1205]
CellTagsIndexPosition[     46770,       1202]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.975405536467241*^9, 3.975405540785894*^9}, {
   3.976034446323915*^9, 3.9760344721530733`*^9}, {3.977480058629009*^9, 
   3.9774800590878572`*^9}, {3.977547671212111*^9, 3.977547674829761*^9}, 
   3.977567019147629*^9, {3.977567055248108*^9, 3.977567062486359*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f38e2725-1d11-4616-ac5a-015f681b0af4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "HPL`"}]], "Input",
 CellChangeTimes->{{3.856520674070581*^9, 3.856520678637105*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f3ef110d-f531-4f3c-ba1d-cfbcd8ae5994"],

Cell[CellGroupData[{

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.976034475573303*^9, 3.97610028664655*^9, 
  3.976878415160768*^9, 3.977480185708218*^9, 3.977566947992841*^9, 
  3.977895763480414*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8a0cc6c5-c3ff-4412-9d81-cb3661f34950"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.976034475573303*^9, 3.97610028664655*^9, 
  3.976878415160768*^9, 3.977480185708218*^9, 3.977566947992841*^9, 
  3.97789576356459*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b7b71b90-d011-46b7-8529-cef0458362c6"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.976034475573303*^9, 3.97610028664655*^9, 
  3.976878415160768*^9, 3.977480185708218*^9, 3.977566947992841*^9, 
  3.9778957637886887`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d43125a2-06a7-4123-9886-06fbf98dc48a"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.976034475573303*^9, 3.97610028664655*^9, 
  3.976878415160768*^9, 3.977480185708218*^9, 3.977566947992841*^9, 
  3.977895763822268*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"6b3e9b1c-7b06-4b0a-a1b4-e88fdcf44a89"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.976034475573303*^9, 3.97610028664655*^9, 
  3.976878415160768*^9, 3.977480185708218*^9, 3.977566947992841*^9, 
  3.977895764323945*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"750dfdd7-f675-4bd2-ac6d-ebd8256988a1"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.976034475573303*^9, 3.97610028664655*^9, 
  3.976878415160768*^9, 3.977480185708218*^9, 3.977566947992841*^9, 
  3.977895764354561*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"752b9fcb-1a09-46cb-818d-a7d849ac0ea3"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.976034475573303*^9, 3.97610028664655*^9, 
  3.976878415160768*^9, 3.977480185708218*^9, 3.977566947992841*^9, 
  3.9778957643566313`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1e6dda65-f8f7-46ac-a9b2-c436a627ac93"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"W1LO", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q2h"}], ")"}], " ", 
    RowBox[{"delta", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.976098747357121*^9, 3.976098806259122*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4b757951-f9b3-4e12-b022-5ac90cde5112"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W2LO", "=", 
   RowBox[{"4", " ", 
    RowBox[{"delta", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9760987524944572`*^9, 3.976098795278722*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"87a550c5-4a48-4704-b754-49278e46ceb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W3LO", "=", 
   RowBox[{"2", " ", 
    RowBox[{"delta", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9760987570154953`*^9, 3.976098793274107*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0757b339-0043-4f93-99e8-a25c9d11eab8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W1NLO", " ", "=", " ", 
   RowBox[{"<<", "W1_nlo.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2NLO", " ", "=", " ", 
   RowBox[{"<<", "W2_nlo.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W3NLO", "=", " ", 
   RowBox[{"<<", "W3_nlo.m"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9760346121111097`*^9, 3.976034631341691*^9}, {
  3.977480236482645*^9, 3.977480244200292*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"660a75ed-53dd-4b70-bbe0-d3b9085b27d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W1NoBLMSingas2", " ", "=", " ", 
   RowBox[{"<<", "W1_nnlo_non_blm_scet.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2NoBLMSingas2", " ", "=", " ", 
   RowBox[{"<<", "W2_nnlo_non_blm_scet.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W3NoBLMSingas2", " ", "=", " ", 
   RowBox[{"<<", "W3_nnlo_non_blm_scet.m"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.856454069390144*^9, 3.856454078995921*^9}, 
   3.85652070150136*^9, {3.856521784318904*^9, 3.856521823567276*^9}, {
   3.933676202670323*^9, 3.933676210093124*^9}, {3.975405545671557*^9, 
   3.975405634461385*^9}, {3.975405740635193*^9, 3.9754057509813004`*^9}, {
   3.976034649756303*^9, 3.976034654383698*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"944ca0e2-3a3f-4a73-a562-ef5ce8e879e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W1BLMas2", " ", "=", " ", 
   RowBox[{"<<", "W1_nnlo_blm.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2BLMas2", " ", "=", " ", 
   RowBox[{"<<", "W2_nnlo_blm.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W3BLMas2", " ", "=", " ", 
   RowBox[{"<<", "W3_nnlo_blm.m"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.856454069390144*^9, 3.856454078995921*^9}, 
   3.85652070150136*^9, {3.856521784318904*^9, 3.856521823567276*^9}, {
   3.933676202670323*^9, 3.933676210093124*^9}, {3.975405545671557*^9, 
   3.975405705969982*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"ccda014b-5064-43fc-aeba-35825e2d7dc9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W1SingAndBLMas2", " ", "=", " ", 
   RowBox[{"W1NoBLMSingas2", "+", 
    RowBox[{"(", 
     RowBox[{"W1BLMas2", "//.", 
      RowBox[{"{", 
       RowBox[{"as", "->", "1"}], "}"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2SingAndBLMas2", " ", "=", " ", 
   RowBox[{"W2NoBLMSingas2", "+", 
    RowBox[{"(", 
     RowBox[{"W2BLMas2", "//.", 
      RowBox[{"{", 
       RowBox[{"as", "->", "1"}], "}"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W3SingAndBLMas2", " ", "=", " ", 
   RowBox[{"W3NoBLMSingas2", "+", 
    RowBox[{"(", 
     RowBox[{"W3BLMas2", "//.", 
      RowBox[{"{", 
       RowBox[{"as", "->", "1"}], "}"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.856454069390144*^9, 3.856454078995921*^9}, 
   3.85652070150136*^9, {3.856521784318904*^9, 3.856521823567276*^9}, {
   3.933676202670323*^9, 3.933676210093124*^9}, {3.975405545671557*^9, 
   3.975405705969982*^9}, {3.975405862478238*^9, 3.9754059678605824`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"621aadf1-cc33-4488-b151-753dbe6add6f"],

Cell["Add fitted remainder", "Text",
 CellChangeTimes->{{3.976101258395651*^9, 
  3.976101269216423*^9}},ExpressionUUID->"b4382071-a15e-4a51-89b4-\
92bffc3fd0f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funcArray", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"Log", "[", "mxs", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"Log", "[", "mxs", "]"}], "^", "2"}], ",", " ", 
      RowBox[{
       RowBox[{"Log", "[", "mxs", "]"}], "^", "3"}], ",", " ", "mxs", ",", 
      " ", 
      RowBox[{"mxs", " ", 
       RowBox[{"Log", "[", "mxs", "]"}]}], ",", " ", 
      RowBox[{"mxs", " ", 
       RowBox[{
        RowBox[{"Log", "[", "mxs", "]"}], "^", "2"}]}], ",", " ", 
      RowBox[{"mxs", " ", 
       RowBox[{
        RowBox[{"Log", "[", "mxs", "]"}], "^", "3"}]}], ",", 
      RowBox[{"q2h", " ", 
       RowBox[{"Log", "[", "mxs", "]"}]}], ",", 
      RowBox[{"q2h", " ", 
       RowBox[{
        RowBox[{"Log", "[", "mxs", "]"}], "^", "2"}]}], ",", 
      RowBox[{"q2h", " ", 
       RowBox[{
        RowBox[{"Log", "[", "mxs", "]"}], "^", "3"}]}], ",", " ", 
      RowBox[{
       RowBox[{"q2h", "^", "2"}], 
       RowBox[{"Log", "[", "mxs", "]"}]}], ",", 
      RowBox[{
       RowBox[{"q2h", "^", "2"}], 
       RowBox[{
        RowBox[{"Log", "[", "mxs", "]"}], "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"q2h", "^", "2"}], 
       RowBox[{
        RowBox[{"Log", "[", "mxs", "]"}], "^", "3"}]}], ",", 
      RowBox[{"Log", "[", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2h"}], ")"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"(", 
         RowBox[{"1", "-", "q2h"}], ")"}], "]"}], "^", "2"}], " ", ",", 
      RowBox[{
       RowBox[{"Log", "[", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "q2h"}], ")"}], "]"}], "^", "3"}], ",", "I1", ",", 
      "I2", ",", "I3", ",", 
      RowBox[{"q2h", " ", 
       RowBox[{"Log", "[", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "q2h"}], ")"}], "]"}]}], ",", 
      RowBox[{"q2h", " ", 
       RowBox[{
        RowBox[{"Log", "[", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q2h"}], ")"}], "]"}], "^", "2"}]}], ",", 
      RowBox[{"q2h", " ", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q2h"}], ")"}], "]"}], "^", "3"}]}], " ", ",", 
      RowBox[{"q2h", " ", "I1"}], ",", 
      RowBox[{"q2h", " ", "I2"}], ",", 
      RowBox[{"q2h", " ", "I3"}], ",", 
      RowBox[{
       RowBox[{"q2h", "^", "2"}], 
       RowBox[{"Log", "[", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "q2h"}], ")"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"q2h", "^", "2"}], 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q2h"}], ")"}], "]"}], "^", "2"}]}], " ", ",", 
      "  ", 
      RowBox[{
       RowBox[{"q2h", "^", "2"}], 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q2h"}], ")"}], "]"}], "^", "3"}]}], ",", " ", 
      RowBox[{
       RowBox[{"q2h", "^", "2"}], " ", "I1"}], ",", 
      RowBox[{
       RowBox[{"q2h", "^", "2"}], " ", "I2"}], ",", 
      RowBox[{
       RowBox[{"q2h", "^", "2"}], " ", "I3"}]}], "}"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mxs", "->", 
       RowBox[{"1", "+", "q2h", "-", 
        RowBox[{"2", "q0h"}]}]}], ",", 
      RowBox[{"I1", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"q0h", "^", "2"}], "-", "q2h"}], "]"}]}], ")"}]}], 
         ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "q0h", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"q0h", "^", "2"}], "-", "q2h"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "q0h", "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"q0h", "^", "2"}], "-", "q2h"}], "]"}]}], ")"}]}], 
         "]"}]}]}], ",", 
      RowBox[{"I2", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"q0h", "^", "2"}], "-", "q2h"}], "]"}]}], ")"}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "q0h", "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"q0h", "^", "2"}], "-", "q2h"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q0h", "-", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"q0h", "^", "2"}], "-", "q2h"}], "]"}]}], ")"}]}], 
          "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"I3", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"q0h", "^", "2"}], "-", "q2h"}], "]"}]}], ")"}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "q0h", "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"q0h", "^", "2"}], "-", "q2h"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q0h", "-", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"q0h", "^", "2"}], "-", "q2h"}], "]"}]}], ")"}]}], 
          "]"}], "^", "3"}]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.976101254622991*^9, 3.976101254627188*^9}, {
   3.976102562012532*^9, 3.976102566354115*^9}, {3.976103607533696*^9, 
   3.976103608850669*^9}, {3.976103869022844*^9, 3.9761041770118113`*^9}, {
   3.976104319683707*^9, 3.976104381726461*^9}, {3.97610441248876*^9, 
   3.976104501030628*^9}, {3.976104551012*^9, 3.97610455132409*^9}, {
   3.97610463680125*^9, 3.976104656249765*^9}, 3.97610468944727*^9, {
   3.976624898013052*^9, 3.97662490388888*^9}, {3.976625245468833*^9, 
   3.976625252561522*^9}, 3.976878459222666*^9, {3.9774802968817873`*^9, 
   3.9774803058312073`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"08e6354b-e46d-4644-a45d-4e533f6d7a06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffarr", "=", 
   RowBox[{"{", 
    RowBox[{"4952.71869342335", ",", 
     RowBox[{"-", "3947.736006147705"}], ",", "562.4255074189331", ",", 
     "31.179252103673704", ",", "1770.0165196219234", ",", 
     RowBox[{"-", "1206.9889583818344"}], ",", "308.86052975693883", ",", 
     RowBox[{"-", "77.31435825831358"}], ",", "5792.177736451939", ",", 
     RowBox[{"-", "531.0761000381667"}], ",", 
     RowBox[{"-", "50.67922040278541"}], ",", 
     RowBox[{"-", "727.9693601593519"}], ",", "60.5977519992077", ",", 
     "21.639798212525232", ",", "12277.620717663327", ",", 
     "136601.04091271496", ",", "8147.808483903144", ",", 
     RowBox[{"-", "6751.458007880005"}], ",", "0.9834773784170392", ",", 
     RowBox[{"-", "8.857911272142605"}], ",", "125514.97134223368", ",", 
     RowBox[{"-", "219207.31425906855"}], ",", "4216.513436980547", ",", 
     "13422.388098944857", ",", 
     RowBox[{"-", "0.797254970747583"}], ",", "9.004941233949321", ",", 
     RowBox[{"-", "159617.3532075109"}], ",", "76173.4911051175", ",", 
     RowBox[{"-", "12861.393858865897"}], ",", 
     RowBox[{"-", "6658.151394315361"}], ",", 
     RowBox[{"-", "0.5036438109533843"}], ",", 
     RowBox[{"-", "0.5897567178326574"}], ",", 
     RowBox[{"-", "31407.133221410222"}], ",", "136163.98534032065", ",", 
     RowBox[{"-", "1256.759214388869"}], ",", "3952.0358045656226", ",", 
     RowBox[{"-", "115430.10126795473"}], ",", "52675.06024591589", ",", 
     RowBox[{"-", "9923.502942288256"}], ",", "896.4480865319019", ",", 
     RowBox[{"-", "69794.87219671051"}], ",", "14584.083443268562", ",", 
     RowBox[{"-", "2024.0983898797795"}], ",", "9689.33857280617", ",", 
     RowBox[{"-", "2279.3031002025223"}], ",", "22.488545440726682", ",", 
     RowBox[{"-", "148952.87085344116"}], ",", 
     RowBox[{"-", "38580684.93662429"}], ",", 
     RowBox[{"-", "10284462.745567977"}], ",", "146777.31395976685", ",", 
     "8.09177510680624", ",", "3994.738045935628", ",", 
     RowBox[{"-", "38489842.93016497"}], ",", "75667151.13762303", ",", 
     "7596778.072297882", ",", 
     RowBox[{"-", "157307.55483994226"}], ",", "176.1440823704454", ",", 
     RowBox[{"-", "5492.891490245289"}], ",", "66654868.161235385", ",", 
     RowBox[{"-", "27661708.608808134"}], ",", "3580224.783815753", ",", 
     "21534.667422959465", ",", "57.869723572465624", ",", 
     "1635.4651124154204", ",", "5517.302369596218", ",", "52851.58185587507",
      ",", "635.223143916919", ",", "1413.4775922270844", ",", 
     RowBox[{"-", "55144.906635880936"}], ",", "27112.137939315806", ",", 
     RowBox[{"-", "5682.969058399752"}], ",", "597.9928121706478", ",", 
     RowBox[{"-", "26394.666392678977"}], ",", "5675.99258713418", ",", 
     RowBox[{"-", "703.9053837185005"}], ",", "4062.1451082442077", ",", 
     RowBox[{"-", "1476.9620927887593"}], ",", 
     RowBox[{"-", "83.47493055981253"}], ",", 
     RowBox[{"-", "56241.7233388853"}], ",", 
     RowBox[{"-", "121150203.33603652"}], ",", 
     RowBox[{"-", "26464028.93723979"}], ",", "49599.634816145015", ",", 
     "18.67023300353699", ",", "1364.7213780129216", ",", 
     RowBox[{"-", "121111667.50230543"}], ",", "225177336.1118737", ",", 
     "17793979.449845027", ",", 
     RowBox[{"-", "58874.04112490625"}], ",", 
     RowBox[{"-", "81.82806452863677"}], ",", 
     RowBox[{"-", "1918.5179746836163"}], ",", "191071639.7905613", ",", 
     RowBox[{"-", "80855776.49591371"}], ",", "10840357.6807726", ",", 
     "12762.388838883388", ",", "83.04914922638149", ",", 
     "568.2340595117291"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977480332077922*^9, 3.97748037167782*^9}, {
  3.977480414286817*^9, 3.977480812800601*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"67bad5bb-c92a-4620-9618-16c736d47fdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffarrW1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"coeffarr", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "32"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.976103628724964*^9, 3.976103645823758*^9}, {
   3.976103688827643*^9, 3.976103691346637*^9}, 3.976878474661476*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"e34fb74b-4a23-42d8-be95-68265a33f134"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffarrW2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"coeffarr", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "33", ",", "64"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97610370467212*^9, 3.976103710682553*^9}, 
   3.976878477898045*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"3066e2ed-b3fd-4276-bf21-a4d20bbbec15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffarrW3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"coeffarr", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "65", ",", "96"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.976103726647478*^9, 3.976103741991801*^9}, 
   3.976878480172033*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"e7f220c5-0c17-4e13-91eb-e6ef9d91caf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W1rem", "=", 
   RowBox[{"coeffarrW1", ".", "funcArray"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.976104574141189*^9, 3.97610457638448*^9}, {
   3.9761047718547688`*^9, 3.976104775112485*^9}, 3.976878489428421*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"54d96234-6458-4f75-a008-d216b4e9104b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W2rem", "=", 
   RowBox[{"coeffarrW2", ".", "funcArray"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.976104786907125*^9, 3.976104789368763*^9}, 
   3.976878494930389*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"779f0151-f5c6-420a-855a-0ec92a451b48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W3rem", "=", 
   RowBox[{"coeffarrW3", ".", "funcArray"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.976104796027752*^9, 3.976104798078354*^9}, 
   3.976878497191265*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"eecd945b-73ff-4971-840c-ec5ab704968c"],

Cell["In the following formulas for the Wi we have as=alphas/Pi", "Text",
 CellChangeTimes->{{3.976097652975191*^9, 3.9760976586006603`*^9}, {
  3.976878504194643*^9, 3.976878514452951*^9}, {3.977489627384388*^9, 
  3.977489636496713*^9}},ExpressionUUID->"c3715d64-183d-4657-8585-\
e6ef11b9851a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W1aux", "=", 
   RowBox[{"W1LO", "+", 
    RowBox[{"as", " ", "W1NLO"}], "+", 
    RowBox[{
     RowBox[{"as", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"W1SingAndBLMas2", "+", "W1rem"}], ")"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.976035318767418*^9, 3.9760353526312103`*^9}, {
   3.9760975620348673`*^9, 3.976097577405968*^9}, {3.976097630219553*^9, 
   3.976097633977769*^9}, {3.976098711496145*^9, 3.976098739690083*^9}, 
   3.976098821261466*^9, {3.9761048136196957`*^9, 3.976104822930794*^9}, {
   3.977488024160324*^9, 3.977488031192246*^9}, {3.977488408408338*^9, 
   3.977488460578326*^9}, 3.977488495099869*^9, {3.977488936297514*^9, 
   3.977488950211874*^9}, {3.977488980753587*^9, 3.977489013092898*^9}, {
   3.977489774036346*^9, 3.977489774388269*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"44619d9c-96b9-459c-96ec-e939c74e8446"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W2aux", "=", 
   RowBox[{"W2LO", "+", 
    RowBox[{"as", " ", "W2NLO"}], "+", 
    RowBox[{
     RowBox[{"as", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"W2SingAndBLMas2", "+", "W2rem"}], ")"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.976035318767418*^9, 3.976035364010296*^9}, 
   3.9760987146997337`*^9, {3.976098822845933*^9, 3.976098825329811*^9}, {
   3.97610482570407*^9, 3.976104828306428*^9}, {3.97748841371379*^9, 
   3.977488467957267*^9}, {3.977488939035029*^9, 3.977488957588306*^9}, 
   3.977489018005786*^9, {3.977489777592092*^9, 3.977489777890517*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"299c7f98-9b1a-4276-b36c-1f07d294ec9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W3aux", "=", 
   RowBox[{"W3LO", "+", 
    RowBox[{"as", " ", "W3NLO"}], "+", 
    RowBox[{
     RowBox[{"as", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"W3SingAndBLMas2", "+", "W3rem"}], ")"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.976035318767418*^9, 3.97603537883478*^9}, 
   3.976098718409881*^9, {3.97609882820061*^9, 3.976098830275997*^9}, {
   3.976104831676693*^9, 3.976104832178946*^9}, {3.977488418748855*^9, 
   3.977488434709176*^9}, {3.977488470741085*^9, 3.977488471054967*^9}, {
   3.977488941389205*^9, 3.97748895941297*^9}, 3.977489023215073*^9, {
   3.9774897801760693`*^9, 3.977489780611005*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b9a6247e-e464-4265-a9ff-6994b2d56ffd"],

Cell["W1", "Text",
 CellChangeTimes->{{3.976036042828476*^9, 3.9760360444553013`*^9}, 
   3.97610032941212*^9},ExpressionUUID->"e170fede-6ddf-4fdc-b598-\
b1dbfe95b2be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W1", "[", 
   RowBox[{"q2hd_", ",", "q0hd_"}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"W1aux", "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}], "->", 
            RowBox[{"delta", "[", 
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}], ",", "0"}], "]"}]}],
            ",", 
           RowBox[{
            RowBox[{"Plusd", "[", 
             FractionBox["1", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}], "->", 
            RowBox[{"Plusd", "[", 
             FractionBox["1", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}]], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}], "->", 
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}], "]"}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}]], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], "^", 
               RowBox[{"(", "a_", ")"}]}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}], "->", 
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}], "]"}], "^", "a"}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}]], "]"}]}]}], "}"}]}],
         "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"q2h", "->", "q2hd"}], ",", 
          RowBox[{"q0h", "->", "q0hd"}]}], "}"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"beta0", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"11", "/", "3"}], " ", "CA"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "3"}], " ", "TR", " ", "nf"}]}]}], ",", 
         RowBox[{"CF", "->", 
          RowBox[{"4", "/", "3"}]}], ",", 
         RowBox[{"CA", "->", "3"}], ",", 
         RowBox[{"TR", "->", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"nf", "->", "4"}], ",", 
         RowBox[{"nh", "->", "1"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q0hp", "->", "q0h"}], ",", 
        RowBox[{"q2hp", "->", "q2h"}]}], "}"}]}], "//", "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"as", ",", 
      RowBox[{"delta", "[", "___", "]"}], ",", 
      RowBox[{"PLusd", "[", "___", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.976035384096213*^9, 3.976035460052795*^9}, {
  3.97603549249343*^9, 3.976035535006868*^9}, {3.976035641035275*^9, 
  3.97603567514367*^9}, {3.976035717475626*^9, 3.976035721186162*^9}, {
  3.97603578722874*^9, 3.976036007416382*^9}, {3.97609817093382*^9, 
  3.976098171410816*^9}, {3.976099704364001*^9, 3.9760997364045553`*^9}, {
  3.977488039276935*^9, 3.977488095783863*^9}, {3.977488529683961*^9, 
  3.977488563991899*^9}, {3.977488628728738*^9, 3.977488639500635*^9}, {
  3.977488687337995*^9, 3.977488688609373*^9}, {3.977488735116338*^9, 
  3.977488784384208*^9}, {3.977489761976973*^9, 3.977489791841032*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"023897e8-c31b-4c9f-a947-5409fb169f4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W1", "[", 
  RowBox[{"0.123", ",", "0.462"}], "]"}]], "Input",
 CellChangeTimes->{{3.977488105535013*^9, 3.9774881153460007`*^9}, {
  3.9774886483052883`*^9, 3.977488649922752*^9}, {3.977489737561819*^9, 
  3.977489744642403*^9}, {3.977489809378491*^9, 3.9774898368328648`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"52c435d4-15c1-4d2f-a1ab-f14ef9fde603"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.877`", " ", 
   RowBox[{"delta", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}], "+", 
  RowBox[{"as", " ", 
   RowBox[{"(", 
    RowBox[{"5.950132326482899`", "\[VeryThinSpace]", "-", 
     RowBox[{"5.257224449282841`", " ", 
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"2.3532793262851457`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "-", 
     RowBox[{"1.1693333333333333`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["as", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"19.867541423600464`", "\[VeryThinSpace]", "-", 
     RowBox[{"13.979922925966456`", " ", 
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"12.877497820384942`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "+", 
     RowBox[{"19.224377630869427`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "+", 
     RowBox[{"9.428690167425657`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], "2"], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "+", 
     RowBox[{"0.9564444444444444`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], "3"], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.977488115981062*^9, {3.9774886433193007`*^9, 3.977488651308424*^9}, 
   3.977488690835568*^9, {3.97748874229792*^9, 3.97748881298178*^9}, {
   3.97748902665032*^9, 3.977489045583378*^9}, 3.977489693763078*^9, 
   3.977489745714589*^9, {3.977489810693543*^9, 3.977489838637086*^9}, {
   3.977566973950685*^9, 3.977566979651082*^9}, 3.977895789638125*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"2a5b386d-4c35-4036-932a-7c07d6bbd176"]
}, Open  ]],

Cell["W2", "Text",
 CellChangeTimes->{{3.976036042828476*^9, 
  3.976036052857442*^9}},ExpressionUUID->"cdb57949-4591-4905-96cf-\
0b8eb1e2a2f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W2", "[", 
   RowBox[{"q2hd_", ",", "q0hd_"}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"W2aux", "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}], "->", 
            RowBox[{"delta", "[", 
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}], ",", "0"}], "]"}]}],
            ",", 
           RowBox[{
            RowBox[{"Plusd", "[", 
             FractionBox["1", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}], "->", 
            RowBox[{"Plusd", "[", 
             FractionBox["1", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}]], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}], "->", 
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}], "]"}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}]], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], "^", 
               RowBox[{"(", "a_", ")"}]}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}], "->", 
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}], "]"}], "^", "a"}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}]], "]"}]}]}], "}"}]}],
         "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"q2h", "->", "q2hd"}], ",", 
          RowBox[{"q0h", "->", "q0hd"}]}], "}"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"beta0", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"11", "/", "3"}], " ", "CA"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "3"}], " ", "TR", " ", "nf"}]}]}], ",", 
         RowBox[{"CF", "->", 
          RowBox[{"4", "/", "3"}]}], ",", 
         RowBox[{"CA", "->", "3"}], ",", 
         RowBox[{"TR", "->", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"nf", "->", "4"}], ",", 
         RowBox[{"nh", "->", "1"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q0hp", "->", "q0h"}], ",", 
        RowBox[{"q2hp", "->", "q2h"}]}], "}"}]}], "//", "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"as", ",", 
      RowBox[{"delta", "[", "___", "]"}], ",", 
      RowBox[{"PLusd", "[", "___", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.976035384096213*^9, 3.976035460052795*^9}, {
  3.97603549249343*^9, 3.976035535006868*^9}, {3.976035641035275*^9, 
  3.97603567514367*^9}, {3.976035717475626*^9, 3.976035721186162*^9}, {
  3.97603578722874*^9, 3.976036007416382*^9}, {3.97609817093382*^9, 
  3.976098171410816*^9}, {3.976099704364001*^9, 3.9760997364045553`*^9}, {
  3.977488039276935*^9, 3.977488095783863*^9}, {3.977488529683961*^9, 
  3.977488563991899*^9}, {3.977488628728738*^9, 3.977488639500635*^9}, {
  3.977488687337995*^9, 3.977488688609373*^9}, {3.977488735116338*^9, 
  3.977488784384208*^9}, {3.977488839542053*^9, 3.977488842367636*^9}, {
  3.977489845567678*^9, 3.97748984951692*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c103fbb9-2ef8-484b-837e-3d2e49568e05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W2", "[", 
  RowBox[{"0.123", ",", "0.462"}], "]"}]], "Input",
 CellChangeTimes->{{3.977488105535013*^9, 3.9774881153460007`*^9}, {
  3.9774886483052883`*^9, 3.977488649922752*^9}, {3.977488845286474*^9, 
  3.9774888454247847`*^9}, {3.9774898554198008`*^9, 3.977489855783121*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"86b15c63-24cc-4066-9b14-e5cdf09033d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"delta", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}], "+", 
  RowBox[{"as", " ", 
   RowBox[{"(", 
    RowBox[{"30.821688554920257`", "\[VeryThinSpace]", "-", 
     RowBox[{"26.823710005459944`", " ", 
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"10.733315057172842`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "-", 
     RowBox[{
      FractionBox["16", "3"], " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["as", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"127.61235068523445`", "\[VeryThinSpace]", "-", 
     RowBox[{"78.8903491763133`", " ", 
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"51.320651744532846`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "+", 
     RowBox[{"78.56508420442444`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "+", 
     RowBox[{"38.133296781012355`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], "2"], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "+", 
     RowBox[{
      FractionBox["32", "9"], " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], "3"], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.977488115981062*^9, {3.9774886433193007`*^9, 3.977488651308424*^9}, 
   3.977488690835568*^9, {3.97748874229792*^9, 3.97748881298178*^9}, 
   3.977488845778266*^9, 3.97748905070197*^9, 3.977489856293638*^9, 
   3.97756698261362*^9, {3.977895793919178*^9, 3.977895799956911*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"d9e9d9f1-2bef-4b9e-a94b-e9de7c3438df"]
}, Open  ]],

Cell["W3", "Text",
 CellChangeTimes->{{3.976036042828476*^9, 3.976036060043874*^9}, {
  3.977895800873639*^9, 
  3.97789580252882*^9}},ExpressionUUID->"088c538b-b642-41c8-b036-\
133a63eccacf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W3", "[", 
   RowBox[{"q2hd_", ",", "q0hd_"}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"W3aux", "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}], "->", 
            RowBox[{"delta", "[", 
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}], ",", "0"}], "]"}]}],
            ",", 
           RowBox[{
            RowBox[{"Plusd", "[", 
             FractionBox["1", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}], "->", 
            RowBox[{"Plusd", "[", 
             FractionBox["1", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}]], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}], "->", 
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}], "]"}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}]], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], "^", 
               RowBox[{"(", "a_", ")"}]}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}], "->", 
            RowBox[{"Plusd", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}], "]"}], "^", "a"}], 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "q0hp"}], "+", "q2hp"}]], "]"}]}]}], "}"}]}],
         "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"q2h", "->", "q2hd"}], ",", 
          RowBox[{"q0h", "->", "q0hd"}]}], "}"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"beta0", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"11", "/", "3"}], " ", "CA"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "3"}], " ", "TR", " ", "nf"}]}]}], ",", 
         RowBox[{"CF", "->", 
          RowBox[{"4", "/", "3"}]}], ",", 
         RowBox[{"CA", "->", "3"}], ",", 
         RowBox[{"TR", "->", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"nf", "->", "4"}], ",", 
         RowBox[{"nh", "->", "1"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q0hp", "->", "q0h"}], ",", 
        RowBox[{"q2hp", "->", "q2h"}]}], "}"}]}], "//", "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"as", ",", 
      RowBox[{"delta", "[", "___", "]"}], ",", 
      RowBox[{"PLusd", "[", "___", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.976035384096213*^9, 3.976035460052795*^9}, {
  3.97603549249343*^9, 3.976035535006868*^9}, {3.976035641035275*^9, 
  3.97603567514367*^9}, {3.976035717475626*^9, 3.976035721186162*^9}, {
  3.97603578722874*^9, 3.976036007416382*^9}, {3.97609817093382*^9, 
  3.976098171410816*^9}, {3.976099704364001*^9, 3.9760997364045553`*^9}, {
  3.977488039276935*^9, 3.977488095783863*^9}, {3.977488529683961*^9, 
  3.977488563991899*^9}, {3.977488628728738*^9, 3.977488639500635*^9}, {
  3.977488687337995*^9, 3.977488688609373*^9}, {3.977488735116338*^9, 
  3.977488784384208*^9}, {3.9774888558151484`*^9, 3.977488859321925*^9}, {
  3.977489861127079*^9, 3.977489865818517*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"cb380af8-9113-433a-ba8c-31f3945af507"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W3", "[", 
  RowBox[{"0.123", ",", "0.462"}], "]"}]], "Input",
 CellChangeTimes->{{3.977488105535013*^9, 3.9774881153460007`*^9}, {
  3.9774886483052883`*^9, 3.977488649922752*^9}, {3.977488864542434*^9, 
  3.977488864649872*^9}, {3.977489872209596*^9, 3.97748987253494*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"36d2b0b1-a6a7-423a-9a54-4e93d702787d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"delta", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}], "+", 
  RowBox[{"as", " ", 
   RowBox[{"(", 
    RowBox[{"14.993732115674804`", "\[VeryThinSpace]", "-", 
     RowBox[{"11.989109348421525`", " ", 
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"5.366657528586421`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "-", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["as", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"72.08038990758624`", "\[VeryThinSpace]", "-", 
     RowBox[{"31.881238143595098`", " ", 
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"21.842631533787408`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "+", 
     RowBox[{"37.38554789646762`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "+", 
     RowBox[{"19.066648390506177`", " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], "2"], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}], "+", 
     RowBox[{
      FractionBox["16", "9"], " ", 
      RowBox[{"Plusd", "[", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "q0h"}], "+", "q2h"}], "]"}], "3"], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "q0h"}], "+", "q2h"}]], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.977488115981062*^9, {3.9774886433193007`*^9, 3.977488651308424*^9}, 
   3.977488690835568*^9, {3.97748874229792*^9, 3.97748881298178*^9}, {
   3.977488865063931*^9, 3.977488869965117*^9}, 3.9774890594130087`*^9, {
   3.977489867997645*^9, 3.977489873181709*^9}, {3.977566989358677*^9, 
   3.977566998382379*^9}, 3.977895805657996*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"b29045a8-172f-4309-9c3b-08863ad49724"]
}, Open  ]]
},
WindowSize->{2880, 1593},
WindowMargins->{{Automatic, -666}, {900, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.6 Inherited,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b5346161-595d-4355-958e-120dd3b7af91"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 489, 8, 47, "Input",ExpressionUUID->"f38e2725-1d11-4616-ac5a-015f681b0af4"],
Cell[CellGroupData[{
Cell[1068, 32, 192, 3, 47, "Input",ExpressionUUID->"f3ef110d-f531-4f3c-ba1d-cfbcd8ae5994"],
Cell[CellGroupData[{
Cell[1285, 39, 377, 7, 99, "Print",ExpressionUUID->"8a0cc6c5-c3ff-4412-9d81-cb3661f34950"],
Cell[1665, 48, 352, 7, 37, "Print",ExpressionUUID->"b7b71b90-d011-46b7-8529-cef0458362c6"],
Cell[2020, 57, 371, 7, 37, "Print",ExpressionUUID->"d43125a2-06a7-4123-9886-06fbf98dc48a"],
Cell[2394, 66, 330, 6, 37, "Print",ExpressionUUID->"6b3e9b1c-7b06-4b0a-a1b4-e88fdcf44a89"],
Cell[2727, 74, 337, 6, 37, "Print",ExpressionUUID->"750dfdd7-f675-4bd2-ac6d-ebd8256988a1"],
Cell[3067, 82, 414, 7, 68, "Print",ExpressionUUID->"752b9fcb-1a09-46cb-818d-a7d849ac0ea3"],
Cell[3484, 91, 397, 7, 68, "Print",ExpressionUUID->"1e6dda65-f8f7-46ac-a9b2-c436a627ac93"]
}, Open  ]]
}, Open  ]],
Cell[3908, 102, 423, 12, 51, "Input",ExpressionUUID->"4b757951-f9b3-4e12-b022-5ac90cde5112"],
Cell[4334, 116, 372, 10, 51, "Input",ExpressionUUID->"87a550c5-4a48-4704-b754-49278e46ceb9"],
Cell[4709, 128, 372, 10, 51, "Input",ExpressionUUID->"0757b339-0043-4f93-99e8-a25c9d11eab8"],
Cell[5084, 140, 518, 12, 114, "Input",ExpressionUUID->"660a75ed-53dd-4b70-bbe0-d3b9085b27d3"],
Cell[5605, 154, 810, 15, 114, "Input",ExpressionUUID->"944ca0e2-3a3f-4a73-a562-ef5ce8e879e7"],
Cell[6418, 171, 668, 14, 114, "Input",ExpressionUUID->"ccda014b-5064-43fc-aeba-35825e2d7dc9"],
Cell[7089, 187, 1109, 28, 114, "Input",ExpressionUUID->"621aadf1-cc33-4488-b151-753dbe6add6f"],
Cell[8201, 217, 162, 3, 55, "Text",ExpressionUUID->"b4382071-a15e-4a51-89b4-92bffc3fd0f1"],
Cell[8366, 222, 6312, 177, 198, "Input",ExpressionUUID->"08e6354b-e46d-4644-a45d-4e533f6d7a06"],
Cell[14681, 401, 3808, 63, 378, "Input",ExpressionUUID->"67bad5bb-c92a-4620-9618-16c736d47fdc"],
Cell[18492, 466, 480, 11, 47, "Input",ExpressionUUID->"e34fb74b-4a23-42d8-be95-68265a33f134"],
Cell[18975, 479, 434, 11, 47, "Input",ExpressionUUID->"3066e2ed-b3fd-4276-bf21-a4d20bbbec15"],
Cell[19412, 492, 435, 11, 47, "Input",ExpressionUUID->"e7f220c5-0c17-4e13-91eb-e6ef9d91caf9"],
Cell[19850, 505, 330, 6, 47, "Input",ExpressionUUID->"54d96234-6458-4f75-a008-d216b4e9104b"],
Cell[20183, 513, 283, 6, 47, "Input",ExpressionUUID->"779f0151-f5c6-420a-855a-0ec92a451b48"],
Cell[20469, 521, 283, 6, 47, "Input",ExpressionUUID->"eecd945b-73ff-4971-840c-ec5ab704968c"],
Cell[20755, 529, 296, 4, 55, "Text",ExpressionUUID->"c3715d64-183d-4657-8585-e6ef11b9851a"],
Cell[21054, 535, 900, 18, 47, "Input",ExpressionUUID->"44619d9c-96b9-459c-96ec-e939c74e8446"],
Cell[21957, 555, 698, 15, 47, "Input",ExpressionUUID->"299c7f98-9b1a-4276-b36c-1f07d294ec9b"],
Cell[22658, 572, 747, 16, 47, "Input",ExpressionUUID->"b9a6247e-e464-4265-a9ff-6994b2d56ffd"],
Cell[23408, 590, 168, 3, 55, "Text",ExpressionUUID->"e170fede-6ddf-4fdc-b598-b1dbfe95b2be"],
Cell[23579, 595, 4116, 102, 307, "Input",ExpressionUUID->"023897e8-c31b-4c9f-a947-5409fb169f4e"],
Cell[CellGroupData[{
Cell[27720, 701, 381, 6, 47, "Input",ExpressionUUID->"52c435d4-15c1-4d2f-a1ab-f14ef9fde603"],
Cell[28104, 709, 2925, 75, 169, "Output",ExpressionUUID->"2a5b386d-4c35-4036-932a-7c07d6bbd176"]
}, Open  ]],
Cell[31044, 787, 144, 3, 55, "Text",ExpressionUUID->"cdb57949-4591-4905-96cf-0b8eb1e2a2f2"],
Cell[31191, 792, 4164, 103, 307, "Input",ExpressionUUID->"c103fbb9-2ef8-484b-837e-3d2e49568e05"],
Cell[CellGroupData[{
Cell[35380, 899, 383, 6, 47, "Input",ExpressionUUID->"86b15c63-24cc-4066-9b14-e5cdf09033d0"],
Cell[35766, 907, 2861, 76, 169, "Output",ExpressionUUID->"d9e9d9f1-2bef-4b9e-a94b-e9de7c3438df"]
}, Open  ]],
Cell[38642, 986, 192, 4, 55, "Text",ExpressionUUID->"088c538b-b642-41c8-b036-133a63eccacf"],
Cell[38837, 992, 4167, 103, 307, "Input",ExpressionUUID->"cb380af8-9113-433a-ba8c-31f3945af507"],
Cell[CellGroupData[{
Cell[43029, 1099, 378, 6, 47, "Input",ExpressionUUID->"36d2b0b1-a6a7-423a-9a54-4e93d702787d"],
Cell[43410, 1107, 2916, 77, 184, "Output",ExpressionUUID->"b29045a8-172f-4309-9c3b-08863ad49724"]
}, Open  ]]
}
]
*)



==> python_package/buW2/__init__.py <==

from ._buWFormFactors import (
    w0,
    wV1,
    wR1,
    wR1Subt,
    wR1Surf,
    wV2,
    wR2,
    wR2Subt,
    wR2Surf,
)

__all__ = [
    "wV0",
    "wV1",
    "wR1",
    "wR1Subt",
    "wR1Surf",
    "wV2",
    "wR2",
    "wR2Subt",
    "wR2Surf",
]

==> python_package/buW2/_buWFormFactors.py <==

import jax
import jax.numpy as jnp
from scipy.special import zeta, polygamma
from opt_einsum import contract

from abc import ABC, abstractmethod

from types import MappingProxyType
from jax.typing import ArrayLike
from typing import Any, Mapping

from . import _polylogs as plogs
from ._buWKinematics import kinematic_boundary_q0h_q2h, kinematic_boundary_q2h
from ._utils import validate_buW_pars, align_arrays_for_broadcasting


class BasebuWFF(ABC):
    """
    Base class for defining structure functions (form factors) for the b -> uW distribution.

    This class provides an interface for calculating different structure functions (W1, W2, W3)
    of the b -> uW distribution. Subclasses should implement the `w1`, `w2`, and `w3` methods
    to provide specific implementations of these structure functions.

    At construction, physics parameters passed via `buW_pars` are promoted to attributes of the
    instance (e.g. `CF`, `CA`, `TR`, `nh`, `nl`) and stored internally in a read-only dictionary for
    inspection.

    Common Args for `w1`, `w2`, and `w3` methods:
        q0h (float or jax.Array, optional): The dilepton energy, normalised to the b-quark mass.
        q2h (float or jax.Array, optional): The dilepton momentum squared, normalised to the
            b-quark mass.
        bound (float or jax.Array, optional): The lower integration limit of the
            corresponding plus-distributions, normalised to the b-quark mass.
        pars (optional): Additional parameters for the form factor.

    Attributes:
        name (str): The name of the buW form factor.
        buW_pars (Mapping): Read-only mapping of physics parameters used in this form factor.
        kwargs (dict): Additional keyword arguments for subclass initialisation.
    """

    def __init__(
            self, 
            name: str, 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise the BasebuWFF with a name and physics parameters.

        Args:
            name (str): A name for the buW form factor (or structure function) instance.
            buW_pars (dict): Dictionary of physics parameters to validate and promote to attributes.
                Must include at least: `CF`, `CA`, `TR`, `nh`, `nl`. Values such as 'CF' may be
                provided as strings (e.g. "4/3") and will be coerced to numeric.
            **kwargs: Additional keyword arguments for subclass initialisation.

        Raises:
            TypeError: If `name` is not a string.
            ValueError: If `buW_pars` is missing/empty or fails validation.
            KeyError: If required keys are missing.
        """
        if not isinstance(name, str):
            raise TypeError(
                "The name of the buW form factor must be a string, "
                f"but got {type(name).__name__}."
            )

        self.name = name

        self._buW_pars = validate_buW_pars(
            buW_pars,
            required_buW_pars = ("CF", "CA", "TR", "nh", "nl"),
            derived_buW_pars = True
        )
        self.__dict__.update(self._buW_pars)

        self.kwargs = kwargs

    @property
    def name(self) -> str:
        """
        str: The name of the buW form factor.

        This property allows getting the name of the buW form factor.
        """
        return self._name

    @name.setter
    def name(self, input_name: str) -> None:
        """
        Set a new name for the buW form factor.

        Args:
            input_name (str): The new name to assign to the buW form factor.
        """
        if not isinstance(input_name, str):
            raise TypeError(
                "The name of the buW form factor must be a string, "
                f"but got {type(input_name).__name__}."
            )

        self._name = input_name

    @name.deleter
    def name(self) -> None:
        """
        Delete the name of the buW form factor.

        This method deletes the name of the buW form factor, setting it to `None`.
        """
        del self._name

    @property
    def buW_pars(self) -> Mapping[str, Any]:
        """
        dict: Read-only mapping of the physics parameters.

        Returns an immutable view of the dictionary of parameters provided at construction.
        Keys typically include at least `CF`, `CA`, `TR`, `nh`, `nl`.

        Notes:
            - The returned object is a `MappingProxyType`, so it cannot be modified.
            - All keys are also promoted to individual attributes of the instance.
        """
        return MappingProxyType(self._buW_pars)

    @abstractmethod
    def w1(self, *args: ArrayLike) -> jax.Array:
        """
        Calculate the first structure function W1.

        Args:
            *args (ArrayLike): Flexible arguments to accommodate different sets of inputs as needed by subclasses.

        Returns:
            float or jax.Array: The calculated value of the first structure function W1.

        Raises:
            NotImplementedError: If the method is not implemented in a subclass.
        """
        raise NotImplementedError("Subclasses must implement this method to define the W1 form factor.")

    @abstractmethod
    def w2(self, *args: ArrayLike) -> jax.Array:
        """
        Calculate the second structure function W2.

        Args:
            *args (ArrayLike): Flexible arguments to accommodate different sets of inputs as needed by subclasses.

        Returns:
            float or jax.Array: The calculated value of the second structure function W2.

        Raises:
            NotImplementedError: If the method is not implemented in a subclass.
        """
        raise NotImplementedError("Subclasses must implement this method to define the W1 form factor.")

    @abstractmethod
    def w3(self, *args: ArrayLike) -> jax.Array:
        """
        Calculate the third structure function W3.

        Args:
            *args (ArrayLike): Flexible arguments to accommodate different sets of inputs as needed by subclasses.

        Returns:
            float or jax.Array: The calculated value of the third structure function W3.

        Raises:
            NotImplementedError: If the method is not implemented in a subclass.
        """
        raise NotImplementedError("Subclasses must implement this method to define the W1 form factor.")

    def __call__(self, FF_key, *args: ArrayLike) -> jax.Array:
        """
        Calculate the specified structure function based on a given key and input.

        Args:
            FF_key (str): Key identifying the structure function to compute (e.g., "W1", "W2", "W3").
            *args (ArrayLike): Flexible arguments passed to the selected structure function method.

        Returns:
            float or jax.Array: Result of the specified structure function. If the FF_key is not recognised,
            a default value of 0.0 is returned.
        """
        ff_functions = {
            "W1": self.w1,
            "W2": self.w2,
            "W3": self.w3,
        }

        selected_ff = ff_functions.get(FF_key, lambda *args: 0.0)

        return selected_ff(*args)


class w0(BasebuWFF):
    """
    Leading order (tree-level) contributions to the b -> uW structure functions.

    This class implements the O(alpha_s^0) contributions to the partonic structure
    functions W1, W2, and W3 as functions of the dimensionless momentum transfer
    q2h = q^2 / m_b^2. The implementation is written in terms of JAX primitives, and is 
    compatible with JAX broadcasting.

    Kinematic domain checks are enforced by the `@kinematic_boundary_q2h` decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "lo").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
    """

    def __init__(
            self, 
            name: str = "lo", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise LO structure functions.

        Args:
            name (str, optional): Instance name (default: "lo").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

    @kinematic_boundary_q2h
    def w1(self, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the LO contribution to W1.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W1 evaluated at `q2h` (shape follows JAX broadcasting rules).
        """
        w1_V0 = 1 - q2h

        return w1_V0

    @kinematic_boundary_q2h
    def w2(self, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the LO contribution to W2.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W2 evaluated at `q2h` (shape follows JAX broadcasting rules).
        """
        w2_V0 = jnp.full_like(q2h, 4)

        return w2_V0

    @kinematic_boundary_q2h
    def w3(self, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the LO contribution to W3.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W3 evaluated at `q2h` (shape follows JAX broadcasting rules).
        """
        w3_V0 = jnp.full_like(q2h, 2)

        return w3_V0


class wV1(BasebuWFF):
    """
    NLO virtual (one-loop) contributions to the b -> uW structure functions in the pole scheme.

    This class implements the O(alpha_s) virtual-emission corrections to the partonic structure
    functions W1, W2, and W3 as functions of the dimensionless momentum transfer
    q2h = q^2 / m_b^2. The implementation is written in terms of JAX primitives and special
    functions (polylogarithms/HPLs), and is compatible with JAX broadcasting.

    Kinematic domain checks are enforced by the `@kinematic_boundary_q2h` decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "nlo_virtual").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
    """

    def __init__(
            self, 
            name: str = "nlo_virtual", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise NLO virtual structure functions.

        Args:
            name (str, optional): Instance name (default: "nlo_virtual").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

    @kinematic_boundary_q2h
    def w1(self, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO virtual contribution to W1.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W1 evaluated at `q2h` (shape follows JAX broadcasting rules).
        """
        w1_V1 = self.CF * (-((1 - q2h) * (5 + 4 * plogs.polylog(2, q2h) + (4 * jnp.power(jnp.pi, 2)) / 3 + 2 * jnp.log(1 - q2h) * (-5 + jnp.power(q2h, -1)) + 8 * jnp.power(jnp.log(1 - q2h), 2))) / 4)

        return w1_V1

    @kinematic_boundary_q2h
    def w2(self, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO virtual contribution to W2.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W2 evaluated at `q2h` (shape follows JAX broadcasting rules).
        """
        w2_V1 = self.CF * (-5 + 10 * jnp.log(1 - q2h) - 4 * plogs.polylog(2, q2h) - (4 * jnp.power(jnp.pi, 2)) / 3 - 8 * jnp.power(jnp.log(1 - q2h), 2))

        return w2_V1

    @kinematic_boundary_q2h
    def w3(self, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO virtual contribution to W3.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W3 evaluated at `q2h` (shape follows JAX broadcasting rules).
        """
        w3_V1 = self.CF * ((-5 - (4 * jnp.power(jnp.pi, 2)) / 3 - 2 * (-5 + 1 / q2h) * jnp.log(1 - q2h) - 8 * jnp.power(jnp.log(1 - q2h), 2) - 4 * plogs.polylog(2, q2h)) / 2)

        return w3_V1


class wR1(BasebuWFF):
    """
    NLO real-emission contributions to the b -> uW structure functions.

    This class implements the O(alpha_s) real-radiation corrections to the partonic structure
    functions W1, W2, and W3 as functions of (q0h, q2h), with q0h = q0/m_b and q2h = q^2/m_b^2.

    Kinematic domain checks are enforced by the `@kinematic_boundary_q0h_q2h` decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "nlo_real").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
    """

    def __init__(
            self, 
            name: str = "nlo_real", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise NLO real-emission structure functions.

        Args:
            name (str, optional): Instance name (default: "nlo_real").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

    @kinematic_boundary_q0h_q2h
    def w1(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO real-emission contribution to W1.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W1 evaluated at `(q0h, q2h)` (shape follows JAX broadcasting rules).
        """
        w1_R1 = self.CF * (-(jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(4 * q2h - 4 * jnp.power(q0h, 2), -1) * jnp.power(-q2h + jnp.power(q0h, 2), -0.5) * (jnp.log(2 - 2 * q0h - jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), 0.5)) * (-32 * q0h * (3 + 5 * q2h) + 4 * (5 + q2h * (19 + (-1 + q2h) * q2h)) - 8 * (-13 + q2h) * (1 + q2h) * jnp.power(q0h, 2) - 32 * jnp.power(q0h, 4)) + 2 * jnp.log(2 - 2 * q0h + jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), 0.5)) * (16 * q0h * (3 + 5 * q2h) - 2 * (5 + q2h * (19 + (-1 + q2h) * q2h)) + 4 * (-13 + q2h) * (1 + q2h) * jnp.power(q0h, 2) + 16 * jnp.power(q0h, 4)) + (20 - 2 * q0h * (38 + 2 * q0h * (-12 + 2 * q0h)) + (56 + 12 * q0h * (-4 + 2 * q0h)) * q2h + 2 * (-10 + 2 * q0h) * jnp.power(q2h, 2)) * jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), 0.5))) / 8)

        return w1_R1

    @kinematic_boundary_q0h_q2h
    def w2(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO real-emission contribution to W2.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W2 evaluated at `(q0h, q2h)` (shape follows JAX broadcasting rules).
        """
        w2_R1 = self.CF * (-(jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(-q2h + jnp.power(q0h, 2), -0.5) * jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), -2) * (2 * (-jnp.log(2 - 2 * q0h - jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), 0.5)) + jnp.log(2 - 2 * q0h + jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), 0.5))) * (16 * q0h * q2h * (7 + 11 * q2h) + 2 * q2h * (5 + q2h) * (-1 + (-8 + q2h) * q2h) + 4 * (-5 + q2h * (-43 + (-25 + q2h) * q2h)) * jnp.power(q0h, 2) + 32 * (1 + 2 * q2h) * jnp.power(q0h, 3) + 16 * (-1 + q2h) * jnp.power(q0h, 4)) + (4 * q2h * (5 + q2h * (34 + q2h)) + 4 * q0h * q2h * (-51 + q2h * (-40 + 3 * q2h)) + 8 * (5 + q2h * (22 + q2h)) * jnp.power(q0h, 2) - 8 * (3 + q2h) * jnp.power(q0h, 3)) * jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), 0.5))) / 2)

        return w2_R1

    @kinematic_boundary_q0h_q2h
    def w3(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO real-emission contribution to W3.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W3 evaluated at `(q0h, q2h)` (shape follows JAX broadcasting rules).
        """
        w3_R1 = self.CF * ((jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(4 * q2h - 4 * jnp.power(q0h, 2), -1) * jnp.power(-q2h + jnp.power(q0h, 2), -0.5) * (-2 * (jnp.log(2 - 2 * q0h - jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), 0.5)) - jnp.log(2 - 2 * q0h + jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), 0.5))) * (16 * q2h + 2 * q0h * (-3 + (-10 + q2h) * q2h) + 8 * jnp.power(q0h, 3)) + (4 * (-6 + q2h) * q2h + 4 * q0h * (3 + q2h) + 4 * jnp.power(q0h, 2)) * jnp.power(-4 * q2h + 4 * jnp.power(q0h, 2), 0.5))) / 4)

        return w3_R1


class wR1Subt(BasebuWFF):
    """
    NLO real-emission subtraction terms for plus-distribution integrands in the b -> uW structure functions.

    This class provides the local subtraction terms needed to regularise q0h-integrals involving
    plus-distributions in the NLO real-radiation sector. Concretely, these subtractions are the
    pieces that must be removed from integrands of the schematic form

        - F((1 + q2h)/2) * log^n(1 + q2h - 2 q0h) / (1 + q2h - 2 q0h),

    for n = 0, 1, so that the remaining integrand is integrable over q0h. The corresponding boundary (surface) 
    terms after integration are provided by `wR1Surf`.

    The structure functions are implemented as functions of (q0h, q2h), with
    q0h = q0/m_b and q2h = q^2/m_b^2. Kinematic domain checks are enforced by the
    `@kinematic_boundary_q0h_q2h` decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "nlo_real_subt").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
    """

    def __init__(
            self, 
            name: str = "nlo_real_subt", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise NLO real-emission subtraction terms for plus-distributions.

        Args:
            name (str, optional): Instance name (default: "nlo_real_subt").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

    @kinematic_boundary_q0h_q2h
    def w1(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO subtraction term for W1 associated with plus-distributions.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Subtraction term for W1 evaluated at `(q0h, q2h)`.
        """
        w1_R1_subt = self.CF * (2 * jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2., 2), 0.5) + (jnp.power(1 -2 * q0h + q2h, -1) * (7 - 7 * (0.5 + q2h / 2) - 8 * jnp.log(0.5 - q2h / 2 + jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5)) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5))) / 2)

        return w1_R1_subt

    @kinematic_boundary_q0h_q2h
    def w2(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO subtraction term for W2 associated with plus-distributions.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Subtraction term for W2 evaluated at `(q0h, q2h)`.
        """
        w2_R1_subt = self.CF * (-4 * (-0.5 + q2h / 2) * jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), -0.5) - jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2., 2), -0.5) * (-8 * (-0.5 + q2h / 2) * jnp.log(0.5 - q2h / 2 + jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5)) - 7 * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5)))

        return w2_R1_subt

    @kinematic_boundary_q0h_q2h
    def w3(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO subtraction term for W3 associated with plus-distributions.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Subtraction term for W3 evaluated at `(q0h, q2h)`.
        """
        w3_R1_subt = self.CF * (-2 * (-0.5 + q2h / 2) * jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), -0.5) - (jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2., 2), -0.5) * (-8 * (-0.5 + q2h / 2) * jnp.log(0.5 - q2h / 2 + jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5)) - 7 * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5))) / 2)

        return w3_R1_subt


class wR1Surf(BasebuWFF):
    """
    NLO real-emission surface terms from integrating plus-distributions in the b -> uW structure functions.

    This class provides the boundary (surface) terms that arise when integrating NLO real-emission
    plus-distributions over q0h. These terms depend only on q2h and the chosen lower integration
    limit `bound` (in units of m_b), and they complete the plus-distribution prescription together
    with the local subtraction terms in `wR1Subt`.

    The surface terms correspond to the schematic structures

        (1/(n+1)) * F((1 + q2h)/2) * log^{n+1}(1 + q2h - 2*bound),

    for n = 0, 1. Since the q0h integration has been carried out, the public methods depend on (q2h, bound) 
    only. Kinematic domain checks are enforced by the `@kinematic_boundary_q2h` decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "nlo_real_surf").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
    """

    def __init__(
            self, 
            name: str = "nlo_real_surf", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise NLO real-emission surface terms for plus-distributions.

        Args:
            name (str, optional): Instance name (default: "nlo_real_surf").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

    @kinematic_boundary_q2h
    def w1(self, q2h: ArrayLike, bound: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO surface term for W1 from plus-distribution integration.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            bound (ArrayLike): Dimensionless lower q0h integration limit (q0/m_b).

        Returns:
            jax.Array: Surface term for W1 evaluated at `(q2h, bound)`.
        """
        w1_R1_surf = self.CF * (-0.5 * jnp.power(jnp.log(1 + q2h - 2 * bound), 2) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5) + (jnp.log(1 + q2h - 2 * bound) * (-7 + 7 * (0.5 + q2h / 2) + 8 * jnp.log(0.5 - q2h / 2 + jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5)) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5))) / 4)

        return w1_R1_surf

    @kinematic_boundary_q2h
    def w2(self, q2h: ArrayLike, bound: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO surface term for W2 from plus-distribution integration.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            bound (ArrayLike): Dimensionless lower q0h integration limit (q0/m_b).

        Returns:
            jax.Array: Surface term for W2 evaluated at `(q2h, bound)`.
        """
        w2_R1_surf = self.CF * ((-0.5 + q2h / 2) * jnp.power(jnp.log(1 + q2h - 2 * bound), 2) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), -0.5) + 0.5 * jnp.log(1 + q2h - 2 * bound) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), -0.5) * (-8 * (-0.5 + q2h / 2) * jnp.log(0.5 - q2h / 2 + jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5)) - 7 * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5)))

        return w2_R1_surf

    @kinematic_boundary_q2h
    def w3(self, q2h: ArrayLike, bound: ArrayLike) -> jax.Array:
        """
        Evaluate the NLO surface term for W3 from plus-distribution integration.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            bound (ArrayLike): Dimensionless lower q0h integration limit (q0/m_b).

        Returns:
            jax.Array: Surface term for W3 evaluated at `(q2h, bound)`.
        """
        w3_R1_surf = self.CF * (0.5 * (-0.5 + q2h / 2) * jnp.power(jnp.log(1 + q2h - 2 * bound), 2) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), -0.5) + 0.5 * (jnp.log(1 + q2h - 2 * bound) * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), -0.5) * (-8 * (-0.5 + q2h / 2) * jnp.log(0.5 - q2h / 2 + jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5)) - 7 * jnp.power(-q2h + jnp.power(0.5 + q2h / 2, 2), 0.5))) / 2)

        return w3_R1_surf


class wV2(BasebuWFF):
    """
    NNLO virtual (two-loop) contributions to the b -> uW structure functions in the pole scheme.

    This class implements the O(alpha_s^2) virtual-emission corrections to the partonic structure
    functions W1, W2, and W3 as functions of the dimensionless momentum transfer
    q2h = q^2 / m_b^2. The implementation is written in terms of JAX primitives and special
    functions (polylogarithms/HPLs), and is compatible with JAX broadcasting.

    Kinematic domain checks are enforced by the `@kinematic_boundary_q2h` decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "nnlo_virtual").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
        beta0 (float): One-loop beta-function coefficient, beta0 = 11/3 CA - 4/3 TR nl.
    """

    def __init__(
            self, 
            name: str = "nnlo_virtual", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise NNLO virtual structure functions.

        Args:
            name (str, optional): Instance name (default: "nnlo_virtual").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.

        Notes:
            The coefficient `beta0` is computed from the validated colour factors and `nl`.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

        self.beta0 = (11 / 3) * self.CA - (4 / 3) * self.TR * self.nl

    @kinematic_boundary_q2h
    def w1(self, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO virtual contribution to W1.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W1 evaluated at `q2h` (shape follows JAX broadcasting rules).
        """
        w1_V2 = -0.25 * ((self.CA - 2 * self.CF) * self.CF * (3 + q2h) * jnp.log(2) * jnp.power(jnp.pi, 2)) - ((self.CA - 2 * self.CF) * self.CF * jnp.log(2 - q2h) * jnp.power(jnp.pi, 2) * jnp.power(-1 + q2h, -2) * (-2 - 2 * q2h + jnp.power(q2h, 2))) / 16. + ((self.CA - 2 * self.CF) * self.CF * jnp.log(1 + q2h) * jnp.power(jnp.pi, 2) * jnp.power(-1 + q2h, -1) * jnp.power(q2h, -1) * (1 - 3 * q2h + jnp.power(q2h, 2) + 5 * jnp.power(q2h, 3))) / 24. + (2 * (-1 + q2h) * jnp.log(q2h) * jnp.power(self.CF, 2) + (-1 + q2h) * (-1 + 5 * q2h) * jnp.power(self.CF, 2) * jnp.power(q2h, -1)) * jnp.power(jnp.log(1 - q2h), 3) - 2 * (-1 + q2h) * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 4) + jnp.power(jnp.log(1 - q2h), 2) * (-0.0625 * ((self.CA - 2 * self.CF) * self.CF * jnp.log(2 - q2h) * jnp.power(-1 + q2h, -2) * (-2 - 2 * q2h + jnp.power(q2h, 2))) + (self.CF * jnp.power(q2h, -2) * (q2h * (self.beta0 * (6 - 52 * q2h + 46 * jnp.power(q2h, 2)) + self.CA * (-9 + q2h * (67 + 8 * jnp.power(jnp.pi, 2)) - (7 + 8 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2))) + self.CF * (3 - 33 * q2h + (339 + 32 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2) - (159 + 32 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3)))) / 48. + (self.CF * jnp.log(q2h) * jnp.power(-1 + q2h, -2) * jnp.power(q2h, -1) * (4 * self.beta0 * q2h * jnp.power(-1 + q2h, 3) + self.CA * q2h * (14 + 12 * q2h - 29 * jnp.power(q2h, 2) + 6 * jnp.power(q2h, 3)) - 2 * self.CF * (4 - 56 * q2h + 80 * jnp.power(q2h, 2) - 55 * jnp.power(q2h, 3) + 30 * jnp.power(q2h, 4)))) / 16. - (self.CF * jnp.power(-1 + q2h, -2) * (3 * self.CA * (15 + 94 * q2h + 90 * jnp.power(q2h, 2) + 70 * jnp.power(q2h, 3) - 21 * jnp.power(q2h, 4)) + 2 * self.CF * (5 + 182 * q2h + 294 * jnp.power(q2h, 2) - 326 * jnp.power(q2h, 3) + 181 * jnp.power(q2h, 4))) * jnp.power(1 + q2h, -1) * jnp.power(jnp.log(q2h), 2)) / 96. + 2 * (-1 + q2h) * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) + (self.CF * jnp.power(-1 + q2h, -2) * jnp.power(q2h, -1) * jnp.power(1 + q2h, -1) * (-9585 * self.beta0 * q2h - 13500 * self.CA * q2h + 28755 * self.CF * q2h + 11110 * self.nh * q2h * self.TR + 270 * self.beta0 * jnp.power(jnp.pi, 2) - 270 * self.CF * jnp.power(jnp.pi, 2) - 5805 * self.beta0 * q2h * jnp.power(jnp.pi, 2) + 1890 * self.CA * q2h * jnp.power(jnp.pi, 2) - 12555 * self.CF * q2h * jnp.power(jnp.pi, 2) - 360 * self.nh * self.TR * jnp.power(jnp.pi, 2) - 1080 * self.nh * q2h * self.TR * jnp.power(jnp.pi, 2) + 729 * self.CA * q2h * jnp.power(jnp.pi, 4) + 996 * self.CF * q2h * jnp.power(jnp.pi, 4) + 19170 * self.beta0 * jnp.power(q2h, 2) + 27000 * self.CA * jnp.power(q2h, 2) - 57510 * self.CF * jnp.power(q2h, 2) - 67580 * self.nh * self.TR * jnp.power(q2h, 2) + 10530 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 24840 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 25110 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 10080 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 1404 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 2) - 4548 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 2) + 68400 * self.nh * self.TR * jnp.power(q2h, 3) + 540 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 1620 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) + 5400 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 2880 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 189 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 3) - 990 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 3) - 19170 * self.beta0 * jnp.power(q2h, 4) - 27000 * self.CA * jnp.power(q2h, 4) + 57510 * self.CF * jnp.power(q2h, 4) + 67580 * self.nh * self.TR * jnp.power(q2h, 4) - 10800 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 24840 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 25380 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 9720 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 1458 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 4) + 1704 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 4) - 12960 * (self.CA - 2 * self.CF) * q2h * plogs.hpl(-2, 2, q2h) * (-1 + 4 * q2h + 2 * jnp.power(q2h, 2) - 2 * jnp.power(q2h, 3) + jnp.power(q2h, 4)) + 9585 * self.beta0 * jnp.power(q2h, 5) + 13500 * self.CA * jnp.power(q2h, 5) - 28755 * self.CF * jnp.power(q2h, 5) - 79510 * self.nh * self.TR * jnp.power(q2h, 5) + 5265 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 270 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 7155 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 3960 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 846 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 5) - 978 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 5) + 6480 * (self.CA - 2 * self.CF) * plogs.hpl(-1, 2, q2h) * (-1 + 5 * q2h - 9 * jnp.power(q2h, 2) + 5 * jnp.power(q2h, 3)) * jnp.power(1 + q2h, 2) + 1620 * q2h * (1 + q2h) * (2 * self.CF * (3 - 27 * q2h + 16 * jnp.power(q2h, 2) - 6 * jnp.power(q2h, 3)) + self.CA * (-5 + 10 * q2h - 16 * jnp.power(q2h, 2) + 4 * jnp.power(q2h, 3))) * jnp.power(plogs.polylog(2, 1 - q2h), 2) - 360 * self.nh * q2h * self.TR * polygamma(2, 1) + 720 * self.nh * self.TR * jnp.power(q2h, 2) * polygamma(2, 1) - 720 * self.nh * self.TR * jnp.power(q2h, 4) * polygamma(2, 1) + 360 * self.nh * self.TR * jnp.power(q2h, 5) * polygamma(2, 1) - 180 * (1 + q2h) * (48 * self.CA * q2h - 12 * self.nh * self.TR - 32 * self.nh * q2h * self.TR - 12 * self.CA * q2h * jnp.power(jnp.pi, 2) + 3 * self.beta0 * (-3 + 19 * q2h) * jnp.power(-1 + q2h, 3) - 342 * self.CA * jnp.power(q2h, 2) - 48 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 387 * self.CA * jnp.power(q2h, 3) + 96 * self.nh * self.TR * jnp.power(q2h, 3) - 48 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 93 * self.CA * jnp.power(q2h, 4) + 76 * self.nh * self.TR * jnp.power(q2h, 4) - 3 * self.CF * (3 + 4 * q2h * (-12 + jnp.power(jnp.pi, 2)) + 4 * (39 + 29 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2) - 2 * (15 + 22 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3) + (-81 + 20 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 4))) * plogs.polylog(2, 1 - q2h) + 1080 * (self.CA - 2 * self.CF) * q2h * (1 + q2h) * jnp.power(jnp.pi, 2) * (-1 + 5 * q2h - 3 * jnp.power(q2h, 2) + jnp.power(q2h, 3)) * plogs.polylog(2, -q2h) + 1620 * (1 + q2h) * (4 * self.beta0 * q2h * jnp.power(-1 + q2h, 3) - self.CA * q2h * (16 + 36 * q2h - 55 * jnp.power(q2h, 2) + 6 * jnp.power(q2h, 3)) + 2 * self.CF * (2 - 62 * q2h + 22 * jnp.power(q2h, 2) + 31 * jnp.power(q2h, 3) + 10 * jnp.power(q2h, 4))) * plogs.polylog(3, 1 - q2h) + 1620 * (self.CA - 2 * self.CF) * q2h * (1 + q2h) * (-2 - 2 * q2h + jnp.power(q2h, 2)) * plogs.polylog(3, -1 + q2h) + 540 * (1 + q2h) * (q2h * (6 * self.beta0 * jnp.power(-1 + q2h, 3) + self.CA * (30 - 30 * q2h + 33 * jnp.power(q2h, 2) - 42 * jnp.power(q2h, 3)) + 8 * self.nh * self.TR * (1 + 3 * q2h + 3 * jnp.power(q2h, 2) - jnp.power(q2h, 3))) + 6 * self.CF * (1 + 8 * q2h + 9 * jnp.power(q2h, 2) - 25 * jnp.power(q2h, 3) + 10 * jnp.power(q2h, 4))) * plogs.polylog(3, q2h) + 3240 * self.CA * q2h * plogs.polylog(4, q2h) + 6480 * self.CF * q2h * plogs.polylog(4, q2h) + 35640 * self.CA * jnp.power(q2h, 2) * plogs.polylog(4, q2h) + 51840 * self.CF * jnp.power(q2h, 2) * plogs.polylog(4, q2h) + 45360 * self.CA * jnp.power(q2h, 3) * plogs.polylog(4, q2h) + 19440 * self.CF * jnp.power(q2h, 3) * plogs.polylog(4, q2h) + 12960 * self.CA * jnp.power(q2h, 4) * plogs.polylog(4, q2h) - 12960 * self.CF * jnp.power(q2h, 4) * plogs.polylog(4, q2h) + 12960 * self.CF * jnp.power(q2h, 5) * plogs.polylog(4, q2h) + 540 * q2h * (3 * self.CA * (5 - 114 * q2h - 66 * jnp.power(q2h, 2) - 22 * jnp.power(q2h, 3) + 5 * jnp.power(q2h, 4)) - 2 * self.CF * (41 - 106 * q2h + 162 * jnp.power(q2h, 2) - 206 * jnp.power(q2h, 3) + 109 * jnp.power(q2h, 4))) * plogs.nielsen_polylog(2, 2, 1 - q2h) + 540 * q2h * (2 * self.CF * (19 + 418 * q2h + 102 * jnp.power(q2h, 2) + 230 * jnp.power(q2h, 3) - 97 * jnp.power(q2h, 4)) + 3 * self.CA * (13 - 90 * q2h - 18 * jnp.power(q2h, 2) + 10 * jnp.power(q2h, 3) + 5 * jnp.power(q2h, 4))) * plogs.nielsen_polylog(2, 2, q2h))) / 12960. - (self.CF * jnp.power(-1 + q2h, -2) * jnp.power(q2h, -1) * (q2h * (18 * self.beta0 * jnp.power(-1 + q2h, 3) + 4 * self.nh * self.TR * (7 + 15 * q2h + 21 * jnp.power(q2h, 2) - 7 * jnp.power(q2h, 3)) - 9 * self.CA * (22 + 33 * q2h - 67 * jnp.power(q2h, 2) + 15 * jnp.power(q2h, 3))) + 18 * self.CF * (2 - 56 * q2h + 19 * jnp.power(q2h, 2) + 19 * jnp.power(q2h, 3) + 19 * jnp.power(q2h, 4))) * zeta(3)) / 72. + jnp.log(q2h) * ((self.CF * jnp.power(-1 + q2h, -2) * (3 * self.CA * (5 - 114 * q2h - 66 * jnp.power(q2h, 2) - 22 * jnp.power(q2h, 3) + 5 * jnp.power(q2h, 4)) - 2 * self.CF * (41 - 106 * q2h + 162 * jnp.power(q2h, 2) - 206 * jnp.power(q2h, 3) + 109 * jnp.power(q2h, 4))) * jnp.power(1 + q2h, -1) * plogs.polylog(3, 1 - q2h)) / 24. + (self.CF * jnp.power(-1 + q2h, -2) * (-3 * self.CA * (5 - 114 * q2h - 66 * jnp.power(q2h, 2) - 22 * jnp.power(q2h, 3) + 5 * jnp.power(q2h, 4)) + 2 * self.CF * (41 - 106 * q2h + 162 * jnp.power(q2h, 2) - 206 * jnp.power(q2h, 3) + 109 * jnp.power(q2h, 4))) * jnp.power(1 + q2h, -1) * zeta(3)) / 24.) + jnp.log(1 - q2h) * ((self.CF * jnp.log(q2h) * jnp.power(-1 + q2h, -2) * (jnp.power(q2h, -1) * (-96 * self.CA * q2h + 24 * self.nh * self.TR + 88 * self.nh * q2h * self.TR + 9 * self.CA * q2h * jnp.power(jnp.pi, 2) + 588 * self.CA * jnp.power(q2h, 2) + 64 * self.nh * self.TR * jnp.power(q2h, 2) + 462 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 6 * self.beta0 * jnp.power(-1 + q2h, 3) * (-3 + 16 * q2h + 19 * jnp.power(q2h, 2)) - 90 * self.CA * jnp.power(q2h, 3) - 192 * self.nh * self.TR * jnp.power(q2h, 3) + 390 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 588 * self.CA * jnp.power(q2h, 4) - 344 * self.nh * self.TR * jnp.power(q2h, 4) + 162 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 186 * self.CA * jnp.power(q2h, 5) - 152 * self.nh * self.TR * jnp.power(q2h, 5) - 15 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 2 * self.CF * (9 + q2h * (-135 + 53 * jnp.power(jnp.pi, 2)) + (324 + 254 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2) + 378 * (1 + jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3) - (333 + 278 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 4) + (-243 + 169 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 5))) * jnp.power(1 + q2h, -1) + 36 * (2 * self.CF * (3 - 27 * q2h + 16 * jnp.power(q2h, 2) - 6 * jnp.power(q2h, 3)) + self.CA * (-5 + 10 * q2h - 16 * jnp.power(q2h, 2) + 4 * jnp.power(q2h, 3))) * plogs.polylog(2, 1 - q2h))) / 144. + (self.CF * jnp.power(-1 + q2h, -2) * jnp.power(q2h, -1) * jnp.power(1 + q2h, -1) * (-171 * self.beta0 - 180 * self.CA + 297 * self.CF + 981 * self.beta0 * q2h + 342 * self.CA * q2h - 1863 * self.CF * q2h + 228 * self.nh * self.TR + 356 * self.nh * q2h * self.TR + 36 * self.CA * jnp.power(jnp.pi, 2) + 36 * self.CF * jnp.power(jnp.pi, 2) + 72 * self.beta0 * q2h * jnp.power(jnp.pi, 2) + 36 * self.CA * q2h * jnp.power(jnp.pi, 2) + 540 * self.CF * q2h * jnp.power(jnp.pi, 2) - 1278 * self.beta0 * jnp.power(q2h, 2) + 36 * self.CA * jnp.power(q2h, 2) + 2538 * self.CF * jnp.power(q2h, 2) - 520 * self.nh * self.TR * jnp.power(q2h, 2) - 144 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 540 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 1512 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 342 * self.beta0 * jnp.power(q2h, 3) - 360 * self.CA * jnp.power(q2h, 3) + 594 * self.CF * jnp.power(q2h, 3) - 1416 * self.nh * self.TR * jnp.power(q2h, 3) - 36 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 936 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) + 1449 * self.beta0 * jnp.power(q2h, 4) + 144 * self.CA * jnp.power(q2h, 4) - 2835 * self.CF * jnp.power(q2h, 4) + 292 * self.nh * self.TR * jnp.power(q2h, 4) + 144 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 576 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 1548 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 639 * self.beta0 * jnp.power(q2h, 5) + 18 * self.CA * jnp.power(q2h, 5) + 1269 * self.CF * jnp.power(q2h, 5) + 1060 * self.nh * self.TR * jnp.power(q2h, 5) - 72 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 396 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 54 * (1 + q2h) * (-3 * self.CA * q2h * (5 + 8 * q2h - 14 * jnp.power(q2h, 2) + 2 * jnp.power(q2h, 3)) + 2 * self.CF * (3 - 59 * q2h + 51 * jnp.power(q2h, 2) - 12 * jnp.power(q2h, 3) + 20 * jnp.power(q2h, 4))) * plogs.polylog(2, 1 - q2h) - 54 * (self.CA - 2 * self.CF) * q2h * (-2 - 4 * q2h - jnp.power(q2h, 2) + jnp.power(q2h, 3)) * plogs.polylog(2, -1 + q2h) - 162 * self.CA * q2h * plogs.polylog(3, q2h) - 612 * self.CF * q2h * plogs.polylog(3, q2h) - 5292 * self.CA * jnp.power(q2h, 2) * plogs.polylog(3, q2h) + 2088 * self.CF * jnp.power(q2h, 2) * plogs.polylog(3, q2h) - 3564 * self.CA * jnp.power(q2h, 3) * plogs.polylog(3, q2h) - 5832 * self.CF * jnp.power(q2h, 3) * plogs.polylog(3, q2h) - 2052 * self.CA * jnp.power(q2h, 4) * plogs.polylog(3, q2h) + 9144 * self.CF * jnp.power(q2h, 4) * plogs.polylog(3, q2h) + 702 * self.CA * jnp.power(q2h, 5) * plogs.polylog(3, q2h) - 4788 * self.CF * jnp.power(q2h, 5) * plogs.polylog(3, q2h))) / 432. + (self.CF * jnp.power(-1 + q2h, -2) * (self.CA * (-3 + 318 * q2h + 198 * jnp.power(q2h, 2) + 90 * jnp.power(q2h, 3) - 27 * jnp.power(q2h, 4)) + 2 * self.CF * (29 - 82 * q2h + 162 * jnp.power(q2h, 2) - 230 * jnp.power(q2h, 3) + 121 * jnp.power(q2h, 4))) * jnp.power(1 + q2h, -1) * zeta(3)) / 24.)

        return w1_V2

    @kinematic_boundary_q2h
    def w2(self, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO virtual contribution to W2.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W2 evaluated at `q2h` (shape follows JAX broadcasting rules).
        """
        w2_V2 = (self.CA - 2 * self.CF) * self.CF * (5 + q2h) * jnp.log(2) * jnp.power(jnp.pi, 2) * jnp.power(-1 + q2h, -1) + ((self.CA - 2 * self.CF) * self.CF * jnp.log(2 - q2h) * jnp.power(jnp.pi, 2) * jnp.power(-1 + q2h, -4) * (-12 + 6 * q2h - 5 * jnp.power(q2h, 2) + 2 * jnp.power(q2h, 3))) / 4. - ((self.CA - 2 * self.CF) * self.CF * jnp.log(1 + q2h) * jnp.power(jnp.pi, 2) * jnp.power(-1 + q2h, -3) * (9 + q2h - 3 * jnp.power(q2h, 2) + 5 * jnp.power(q2h, 3))) / 6. + (-20 * jnp.power(self.CF, 2) - 8 * jnp.log(q2h) * jnp.power(self.CF, 2)) * jnp.power(jnp.log(1 - q2h), 3) + 8 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 4) + jnp.power(jnp.log(1 - q2h), 2) * (((self.CA - 2 * self.CF) * self.CF * jnp.log(2 - q2h) * jnp.power(-1 + q2h, -4) * (-12 + 6 * q2h - 5 * jnp.power(q2h, 2) + 2 * jnp.power(q2h, 3))) / 4. + (self.CF * jnp.power(-1 + q2h, -2) * jnp.power(q2h, -1) * (q2h * (-46 * self.beta0 * jnp.power(-1 + q2h, 2) + self.CA * (-50 - 110 * q2h + 8 * jnp.power(jnp.pi, 2) * jnp.power(-1 + q2h, 2) + 7 * jnp.power(q2h, 2))) + self.CF * (-3 + q2h * (-57 + 32 * jnp.power(jnp.pi, 2)) - (549 + 64 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2) + (159 + 32 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3)))) / 12. + (self.CF * jnp.log(q2h) * jnp.power(-1 + q2h, -4) * (-4 * self.beta0 * jnp.power(-1 + q2h, 4) + self.CA * (-8 - 58 * q2h + 21 * jnp.power(q2h, 2) + 42 * jnp.power(q2h, 3) - 6 * jnp.power(q2h, 4)) + 2 * self.CF * (-14 - 138 * q2h + 209 * jnp.power(q2h, 2) - 78 * jnp.power(q2h, 3) + 30 * jnp.power(q2h, 4)))) / 4. + (self.CF * jnp.power(-1 + q2h, -4) * (3 * self.CA * (9 + 133 * q2h + 352 * jnp.power(q2h, 2) + 180 * jnp.power(q2h, 3) + 91 * jnp.power(q2h, 4) - 21 * jnp.power(q2h, 5)) + 2 * self.CF * (43 + 231 * q2h + 344 * jnp.power(q2h, 2) + 716 * jnp.power(q2h, 3) - 507 * jnp.power(q2h, 4) + 181 * jnp.power(q2h, 5))) * jnp.power(1 + q2h, -1) * jnp.power(jnp.log(q2h), 2)) / 24. - 8 * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) - (self.CF * jnp.power(-1 + q2h, -4) * jnp.power(q2h, -1) * jnp.power(1 + q2h, -1) * (9585 * self.beta0 * q2h + 18360 * self.CA * q2h - 28755 * self.CF * q2h - 127750 * self.nh * q2h * self.TR + 540 * self.CF * jnp.power(jnp.pi, 2) + 5265 * self.beta0 * q2h * jnp.power(jnp.pi, 2) - 11070 * self.CA * q2h * jnp.power(jnp.pi, 2) + 15255 * self.CF * q2h * jnp.power(jnp.pi, 2) + 6120 * self.nh * q2h * self.TR * jnp.power(jnp.pi, 2) - 801 * self.CA * q2h * jnp.power(jnp.pi, 4) - 1572 * self.CF * q2h * jnp.power(jnp.pi, 4) - 28755 * self.beta0 * jnp.power(q2h, 2) - 50220 * self.CA * jnp.power(q2h, 2) + 86265 * self.CF * jnp.power(q2h, 2) + 158610 * self.nh * self.TR * jnp.power(q2h, 2) - 15795 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 17010 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 115965 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 1080 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 2115 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 2) + 972 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 2) + 19170 * self.beta0 * jnp.power(q2h, 3) + 27000 * self.CA * jnp.power(q2h, 3) - 57510 * self.CF * jnp.power(q2h, 3) + 17380 * self.nh * self.TR * jnp.power(q2h, 3) + 10530 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 29160 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 44550 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) + 5760 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 1521 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 3) - 8706 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 3) + 19170 * self.beta0 * jnp.power(q2h, 4) + 36720 * self.CA * jnp.power(q2h, 4) - 57510 * self.CF * jnp.power(q2h, 4) - 79100 * self.nh * self.TR * jnp.power(q2h, 4) + 10530 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 17280 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 108270 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 2880 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 2007 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 4) - 3846 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 4) - 28755 * self.beta0 * jnp.power(q2h, 5) - 45360 * self.CA * jnp.power(q2h, 5) + 86265 * self.CF * jnp.power(q2h, 5) + 110370 * self.nh * self.TR * jnp.power(q2h, 5) - 15795 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 40230 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 29295 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 11880 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 2304 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 5) + 2682 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 5) - 12960 * (self.CA - 2 * self.CF) * q2h * plogs.hpl(-2, 2, q2h) * (1 + q2h + 8 * jnp.power(q2h, 2) + 4 * jnp.power(q2h, 3) - 3 * jnp.power(q2h, 4) + jnp.power(q2h, 5)) + 9585 * self.beta0 * jnp.power(q2h, 6) + 13500 * self.CA * jnp.power(q2h, 6) - 28755 * self.CF * jnp.power(q2h, 6) - 79510 * self.nh * self.TR * jnp.power(q2h, 6) + 5265 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 6) - 270 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 6) + 7155 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 6) + 3960 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 6) - 846 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 6) - 978 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 6) + 6480 * (self.CA - 2 * self.CF) * q2h * plogs.hpl(-1, 2, q2h) * (-9 + 17 * q2h - 13 * jnp.power(q2h, 2) + 5 * jnp.power(q2h, 3)) * jnp.power(1 + q2h, 2) - 1620 * q2h * (1 + q2h) * (self.CA * (-3 + 22 * q2h - 14 * jnp.power(q2h, 2) + 20 * jnp.power(q2h, 3) - 4 * jnp.power(q2h, 4)) + 2 * self.CF * (7 + 51 * jnp.power(q2h, 2) - 22 * jnp.power(q2h, 3) + 6 * jnp.power(q2h, 4))) * jnp.power(plogs.polylog(2, 1 - q2h), 2) + 360 * self.nh * q2h * self.TR * polygamma(2, 1) - 1080 * self.nh * self.TR * jnp.power(q2h, 2) * polygamma(2, 1) + 720 * self.nh * self.TR * jnp.power(q2h, 3) * polygamma(2, 1) + 720 * self.nh * self.TR * jnp.power(q2h, 4) * polygamma(2, 1) - 1080 * self.nh * self.TR * jnp.power(q2h, 5) * polygamma(2, 1) + 360 * self.nh * self.TR * jnp.power(q2h, 6) * polygamma(2, 1) + 180 * (1 + q2h) * (q2h * (-57 * self.beta0 * jnp.power(-1 + q2h, 4) - 4 * self.nh * self.TR * (-55 - 8 * q2h + 36 * jnp.power(q2h, 2) + 8 * jnp.power(q2h, 3) + 19 * jnp.power(q2h, 4)) + 3 * self.CA * (-50 + 107 * q2h + 120 * jnp.power(q2h, 2) - 208 * jnp.power(q2h, 3) + 4 * jnp.power(jnp.pi, 2) * (1 + 10 * q2h + 12 * jnp.power(q2h, 2) + 4 * jnp.power(q2h, 3)) + 31 * jnp.power(q2h, 4))) + 3 * self.CF * (-6 + 7 * q2h * (3 + 4 * jnp.power(jnp.pi, 2)) + 4 * (57 + 20 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2) + 14 * (-9 + 16 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3) - 4 * (9 + 16 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 4) + (-81 + 20 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 5))) * plogs.polylog(2, 1 - q2h) + 1080 * (self.CA - 2 * self.CF) * q2h * (1 + q2h) * jnp.power(jnp.pi, 2) * (1 + 8 * jnp.power(q2h, 2) - 4 * jnp.power(q2h, 3) + jnp.power(q2h, 4)) * plogs.polylog(2, -q2h) + 1620 * q2h * (1 + q2h) * (4 * self.beta0 * jnp.power(-1 + q2h, 4) - self.CA * (26 + 62 * q2h + jnp.power(q2h, 2) - 86 * jnp.power(q2h, 3) + 6 * jnp.power(q2h, 4)) + 2 * self.CF * (-62 - 154 * q2h + 197 * jnp.power(q2h, 2) + 18 * jnp.power(q2h, 3) + 10 * jnp.power(q2h, 4))) * plogs.polylog(3, 1 - q2h) + 1620 * (self.CA - 2 * self.CF) * q2h * (1 + q2h) * (-12 + 6 * q2h - 5 * jnp.power(q2h, 2) + 2 * jnp.power(q2h, 3)) * plogs.polylog(3, -1 + q2h) + 540 * q2h * (1 + q2h) * (6 * self.beta0 * jnp.power(-1 + q2h, 4) + self.CA * (30 + 180 * q2h - 261 * jnp.power(q2h, 2) + 66 * jnp.power(q2h, 3) - 42 * jnp.power(q2h, 4)) - 8 * self.nh * self.TR * (1 - 16 * q2h - 4 * jnp.power(q2h, 3) + jnp.power(q2h, 4)) + 6 * self.CF * (9 + 6 * q2h + 20 * jnp.power(q2h, 2) - 36 * jnp.power(q2h, 3) + 10 * jnp.power(q2h, 4))) * plogs.polylog(3, q2h) + 3240 * self.CA * q2h * plogs.polylog(4, q2h) + 19440 * self.CF * q2h * plogs.polylog(4, q2h) + 74520 * self.CA * jnp.power(q2h, 2) * plogs.polylog(4, q2h) + 19440 * self.CF * jnp.power(q2h, 2) * plogs.polylog(4, q2h) + 129600 * self.CA * jnp.power(q2h, 3) * plogs.polylog(4, q2h) + 123120 * self.CF * jnp.power(q2h, 3) * plogs.polylog(4, q2h) + 71280 * self.CA * jnp.power(q2h, 4) * plogs.polylog(4, q2h) + 84240 * self.CF * jnp.power(q2h, 4) * plogs.polylog(4, q2h) + 12960 * self.CA * jnp.power(q2h, 5) * plogs.polylog(4, q2h) - 25920 * self.CF * jnp.power(q2h, 5) * plogs.polylog(4, q2h) + 12960 * self.CF * jnp.power(q2h, 6) * plogs.polylog(4, q2h) - 540 * q2h * (2 * self.CF * jnp.power(-1 + q2h, 2) * (-41 + 65 * q2h - 97 * jnp.power(q2h, 2) + 109 * jnp.power(q2h, 3)) + self.CA * (63 + 171 * q2h + 960 * jnp.power(q2h, 2) + 468 * jnp.power(q2h, 3) + 81 * jnp.power(q2h, 4) - 15 * jnp.power(q2h, 5))) * plogs.nielsen_polylog(2, 2, 1 - q2h) - 540 * q2h * (3 * self.CA * (13 + q2h + 192 * jnp.power(q2h, 2) + 44 * jnp.power(q2h, 3) - 5 * jnp.power(q2h, 4) - 5 * jnp.power(q2h, 5)) + 2 * self.CF * (-77 - 417 * q2h - 1228 * jnp.power(q2h, 2) - 64 * jnp.power(q2h, 3) - 327 * jnp.power(q2h, 4) + 97 * jnp.power(q2h, 5))) * plogs.nielsen_polylog(2, 2, q2h))) / 3240. + (self.CF * jnp.power(-1 + q2h, -4) * (18 * self.beta0 * jnp.power(-1 + q2h, 4) - 4 * self.nh * self.TR * (7 - 100 * q2h + 6 * jnp.power(q2h, 2) - 28 * jnp.power(q2h, 3) + 7 * jnp.power(q2h, 4)) - 9 * self.CA * (4 + 98 * q2h - 12 * jnp.power(q2h, 2) - 96 * jnp.power(q2h, 3) + 15 * jnp.power(q2h, 4)) + 18 * self.CF * (-84 - 118 * q2h + 184 * jnp.power(q2h, 2) + 8 * jnp.power(q2h, 3) + 19 * jnp.power(q2h, 4))) * zeta(3)) / 18. + jnp.log(q2h) * ((self.CF * jnp.power(-1 + q2h, -4) * (2 * self.CF * jnp.power(-1 + q2h, 2) * (-41 + 65 * q2h - 97 * jnp.power(q2h, 2) + 109 * jnp.power(q2h, 3)) + self.CA * (63 + 171 * q2h + 960 * jnp.power(q2h, 2) + 468 * jnp.power(q2h, 3) + 81 * jnp.power(q2h, 4) - 15 * jnp.power(q2h, 5))) * jnp.power(1 + q2h, -1) * plogs.polylog(3, 1 - q2h)) / 6. - (self.CF * jnp.power(-1 + q2h, -4) * (2 * self.CF * jnp.power(-1 + q2h, 2) * (-41 + 65 * q2h - 97 * jnp.power(q2h, 2) + 109 * jnp.power(q2h, 3)) + self.CA * (63 + 171 * q2h + 960 * jnp.power(q2h, 2) + 468 * jnp.power(q2h, 3) + 81 * jnp.power(q2h, 4) - 15 * jnp.power(q2h, 5))) * jnp.power(1 + q2h, -1) * zeta(3)) / 6.) + jnp.log(1 - q2h) * (-0.027777777777777776 * (self.CF * jnp.log(q2h) * jnp.power(-1 + q2h, -4) * jnp.power(q2h, -1) * jnp.power(1 + q2h, -1) * (2 * self.CF * (-18 + q2h * (45 + 43 * jnp.power(jnp.pi, 2)) + (747 + 471 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2) + (306 + 644 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3) + (-486 + 848 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 4) - 3 * (117 + 149 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 5) + (-243 + 169 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 6)) + q2h * (-114 * self.beta0 * (1 + q2h) * jnp.power(-1 + q2h, 4) - 3 * self.CA * (2 * (50 - 57 * q2h - 227 * jnp.power(q2h, 2) + 88 * jnp.power(q2h, 3) + 177 * jnp.power(q2h, 4) - 31 * jnp.power(q2h, 5)) + jnp.power(jnp.pi, 2) * (-29 - 145 * q2h - 496 * jnp.power(q2h, 2) - 284 * jnp.power(q2h, 3) - 59 * jnp.power(q2h, 4) + 5 * jnp.power(q2h, 5))) - 8 * self.nh * self.TR * (-55 + 47 * q2h - 11 * jnp.power(q2h, 2) + 19 * jnp.power(q2h, 3)) * jnp.power(1 + q2h, 2)) + 36 * q2h * (1 + q2h) * (self.CA * (3 - 22 * q2h + 14 * jnp.power(q2h, 2) - 20 * jnp.power(q2h, 3) + 4 * jnp.power(q2h, 4)) - 2 * self.CF * (7 + 51 * jnp.power(q2h, 2) - 22 * jnp.power(q2h, 3) + 6 * jnp.power(q2h, 4))) * plogs.polylog(2, 1 - q2h))) - (self.CF * jnp.power(-1 + q2h, -4) * jnp.power(q2h, -1) * jnp.power(1 + q2h, -1) * (-54 * self.beta0 + 54 * self.CF - 477 * self.beta0 * q2h - 468 * self.CA * q2h + 999 * self.CF * q2h + 72 * self.nh * self.TR + 3436 * self.nh * q2h * self.TR - 72 * self.beta0 * q2h * jnp.power(jnp.pi, 2) + 324 * self.CA * q2h * jnp.power(jnp.pi, 2) + 1404 * self.CF * q2h * jnp.power(jnp.pi, 2) + 1809 * self.beta0 * jnp.power(q2h, 2) + 918 * self.CA * jnp.power(q2h, 2) - 3483 * self.CF * jnp.power(q2h, 2) - 2988 * self.nh * self.TR * jnp.power(q2h, 2) + 216 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 900 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 2268 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 1386 * self.beta0 * jnp.power(q2h, 3) + 36 * self.CA * jnp.power(q2h, 3) + 2646 * self.CF * jnp.power(q2h, 3) - 2968 * self.nh * self.TR * jnp.power(q2h, 3) - 144 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) + 396 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) + 504 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 1116 * self.beta0 * jnp.power(q2h, 4) - 936 * self.CA * jnp.power(q2h, 4) + 2160 * self.CF * jnp.power(q2h, 4) + 1856 * self.nh * self.TR * jnp.power(q2h, 4) - 144 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 900 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 2664 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 1863 * self.beta0 * jnp.power(q2h, 5) + 432 * self.CA * jnp.power(q2h, 5) - 3645 * self.CF * jnp.power(q2h, 5) - 468 * self.nh * self.TR * jnp.power(q2h, 5) + 216 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 720 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 1908 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 639 * self.beta0 * jnp.power(q2h, 6) + 18 * self.CA * jnp.power(q2h, 6) + 1269 * self.CF * jnp.power(q2h, 6) + 1060 * self.nh * self.TR * jnp.power(q2h, 6) - 72 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 6) + 396 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 6) + 54 * q2h * (1 + q2h) * (2 * self.CF * (38 + 146 * q2h - 203 * jnp.power(q2h, 2) + 30 * jnp.power(q2h, 3) - 20 * jnp.power(q2h, 4)) + self.CA * (17 + 60 * q2h - 10 * jnp.power(q2h, 2) - 64 * jnp.power(q2h, 3) + 6 * jnp.power(q2h, 4))) * plogs.polylog(2, 1 - q2h) - 54 * (self.CA - 2 * self.CF) * q2h * (-12 - 6 * q2h + jnp.power(q2h, 2) - 3 * jnp.power(q2h, 3) + 2 * jnp.power(q2h, 4)) * plogs.polylog(2, -1 + q2h) - 702 * self.CA * q2h * plogs.polylog(3, q2h) + 612 * self.CF * q2h * plogs.polylog(3, q2h) - 4374 * self.CA * jnp.power(q2h, 2) * plogs.polylog(3, q2h) - 2700 * self.CF * jnp.power(q2h, 2) * plogs.polylog(3, q2h) - 16416 * self.CA * jnp.power(q2h, 3) * plogs.polylog(3, q2h) + 7920 * self.CF * jnp.power(q2h, 3) * plogs.polylog(3, q2h) - 7560 * self.CA * jnp.power(q2h, 4) * plogs.polylog(3, q2h) - 14976 * self.CF * jnp.power(q2h, 4) * plogs.polylog(3, q2h) - 2754 * self.CA * jnp.power(q2h, 5) * plogs.polylog(3, q2h) + 13932 * self.CF * jnp.power(q2h, 5) * plogs.polylog(3, q2h) + 702 * self.CA * jnp.power(q2h, 6) * plogs.polylog(3, q2h) - 4788 * self.CF * jnp.power(q2h, 6) * plogs.polylog(3, q2h))) / 108. - (self.CF * jnp.power(-1 + q2h, -4) * (2 * self.CF * jnp.power(-1 + q2h, 2) * (-29 + 53 * q2h - 109 * jnp.power(q2h, 2) + 121 * jnp.power(q2h, 3)) + 3 * self.CA * (17 + 69 * q2h + 312 * jnp.power(q2h, 2) + 148 * jnp.power(q2h, 3) + 39 * jnp.power(q2h, 4) - 9 * jnp.power(q2h, 5))) * jnp.power(1 + q2h, -1) * zeta(3)) / 6.)

        return w2_V2

    @kinematic_boundary_q2h
    def w3(self, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO virtual contribution to W3.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W3 evaluated at `q2h` (shape follows JAX broadcasting rules).
        """
        w3_V2 = ((self.CA - 2 * self.CF) * self.CF * (3 + q2h) * jnp.log(2) * jnp.power(jnp.pi, 2) * jnp.power(-1 + q2h, -1)) / 2. + ((self.CA - 2 * self.CF) * self.CF * jnp.log(2 - q2h) * jnp.power(jnp.pi, 2) * jnp.power(-1 + q2h, -3) * (-2 - 2 * q2h + jnp.power(q2h, 2))) / 8. - ((self.CA - 2 * self.CF) * self.CF * jnp.log(1 + q2h) * jnp.power(jnp.pi, 2) * jnp.power(-1 + q2h, -2) * jnp.power(q2h, -1) * (1 - 3 * q2h + jnp.power(q2h, 2) + 5 * jnp.power(q2h, 3))) / 12. + (-4 * jnp.log(q2h) * jnp.power(self.CF, 2) - 2 * (-1 + 5 * q2h) * jnp.power(self.CF, 2) * jnp.power(q2h, -1)) * jnp.power(jnp.log(1 - q2h), 3) + 4 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 4) + jnp.power(jnp.log(1 - q2h), 2) * (((self.CA - 2 * self.CF) * self.CF * jnp.log(2 - q2h) * jnp.power(-1 + q2h, -3) * (-2 - 2 * q2h + jnp.power(q2h, 2))) / 8. + (self.CF * jnp.power(-1 + q2h, -1) * jnp.power(q2h, -2) * (q2h * (self.beta0 * (-6 + 52 * q2h - 46 * jnp.power(q2h, 2)) + self.CA * (9 - q2h * (67 + 8 * jnp.power(jnp.pi, 2)) + (7 + 8 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2))) + self.CF * (-3 + 33 * q2h - (339 + 32 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2) + (159 + 32 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3)))) / 24. + (self.CF * jnp.log(q2h) * jnp.power(-1 + q2h, -3) * jnp.power(q2h, -1) * (-(q2h * (4 * self.beta0 * jnp.power(-1 + q2h, 3) + self.CA * (14 + 12 * q2h - 29 * jnp.power(q2h, 2) + 6 * jnp.power(q2h, 3)))) + 2 * self.CF * (4 - 56 * q2h + 80 * jnp.power(q2h, 2) - 55 * jnp.power(q2h, 3) + 30 * jnp.power(q2h, 4)))) / 8. + (self.CF * jnp.power(-1 + q2h, -3) * (3 * self.CA * (15 + 94 * q2h + 90 * jnp.power(q2h, 2) + 70 * jnp.power(q2h, 3) - 21 * jnp.power(q2h, 4)) + 2 * self.CF * (5 + 182 * q2h + 294 * jnp.power(q2h, 2) - 326 * jnp.power(q2h, 3) + 181 * jnp.power(q2h, 4))) * jnp.power(1 + q2h, -1) * jnp.power(jnp.log(q2h), 2)) / 48. - 4 * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) - (self.CF * jnp.power(-1 + q2h, -3) * jnp.power(q2h, -1) * jnp.power(1 + q2h, -1) * (-9585 * self.beta0 * q2h - 13500 * self.CA * q2h + 28755 * self.CF * q2h + 11110 * self.nh * q2h * self.TR + 270 * self.beta0 * jnp.power(jnp.pi, 2) - 270 * self.CF * jnp.power(jnp.pi, 2) - 5805 * self.beta0 * q2h * jnp.power(jnp.pi, 2) + 1890 * self.CA * q2h * jnp.power(jnp.pi, 2) - 12555 * self.CF * q2h * jnp.power(jnp.pi, 2) - 360 * self.nh * self.TR * jnp.power(jnp.pi, 2) - 1080 * self.nh * q2h * self.TR * jnp.power(jnp.pi, 2) + 729 * self.CA * q2h * jnp.power(jnp.pi, 4) + 996 * self.CF * q2h * jnp.power(jnp.pi, 4) + 19170 * self.beta0 * jnp.power(q2h, 2) + 27000 * self.CA * jnp.power(q2h, 2) - 57510 * self.CF * jnp.power(q2h, 2) - 67580 * self.nh * self.TR * jnp.power(q2h, 2) + 10530 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 24840 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 25110 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 10080 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 1404 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 2) - 4548 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 2) + 68400 * self.nh * self.TR * jnp.power(q2h, 3) + 540 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 1620 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) + 5400 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 2880 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 189 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 3) - 990 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 3) - 19170 * self.beta0 * jnp.power(q2h, 4) - 27000 * self.CA * jnp.power(q2h, 4) + 57510 * self.CF * jnp.power(q2h, 4) + 67580 * self.nh * self.TR * jnp.power(q2h, 4) - 10800 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 24840 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 25380 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 9720 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 1458 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 4) + 1704 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 4) - 12960 * (self.CA - 2 * self.CF) * q2h * plogs.hpl(-2, 2, q2h) * (-1 + 4 * q2h + 2 * jnp.power(q2h, 2) - 2 * jnp.power(q2h, 3) + jnp.power(q2h, 4)) + 9585 * self.beta0 * jnp.power(q2h, 5) + 13500 * self.CA * jnp.power(q2h, 5) - 28755 * self.CF * jnp.power(q2h, 5) - 79510 * self.nh * self.TR * jnp.power(q2h, 5) + 5265 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 270 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 7155 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 3960 * self.nh * self.TR * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 846 * self.CA * jnp.power(jnp.pi, 4) * jnp.power(q2h, 5) - 978 * self.CF * jnp.power(jnp.pi, 4) * jnp.power(q2h, 5) + 6480 * (self.CA - 2 * self.CF) * plogs.hpl(-1, 2, q2h) * (-1 + 5 * q2h - 9 * jnp.power(q2h, 2) + 5 * jnp.power(q2h, 3)) * jnp.power(1 + q2h, 2) - 1620 * q2h * (1 + q2h) * (self.CA * (5 - 10 * q2h + 16 * jnp.power(q2h, 2) - 4 * jnp.power(q2h, 3)) + 2 * self.CF * (-3 + 27 * q2h - 16 * jnp.power(q2h, 2) + 6 * jnp.power(q2h, 3))) * jnp.power(plogs.polylog(2, 1 - q2h), 2) - 360 * self.nh * q2h * self.TR * polygamma(2, 1) + 720 * self.nh * self.TR * jnp.power(q2h, 2) * polygamma(2, 1) - 720 * self.nh * self.TR * jnp.power(q2h, 4) * polygamma(2, 1) + 360 * self.nh * self.TR * jnp.power(q2h, 5) * polygamma(2, 1) - 180 * (1 + q2h) * (48 * self.CA * q2h - 12 * self.nh * self.TR - 32 * self.nh * q2h * self.TR - 12 * self.CA * q2h * jnp.power(jnp.pi, 2) + 3 * self.beta0 * (-3 + 19 * q2h) * jnp.power(-1 + q2h, 3) - 342 * self.CA * jnp.power(q2h, 2) - 48 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 387 * self.CA * jnp.power(q2h, 3) + 96 * self.nh * self.TR * jnp.power(q2h, 3) - 48 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 93 * self.CA * jnp.power(q2h, 4) + 76 * self.nh * self.TR * jnp.power(q2h, 4) - 3 * self.CF * (3 + 4 * q2h * (-12 + jnp.power(jnp.pi, 2)) + 4 * (39 + 29 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2) - 2 * (15 + 22 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3) + (-81 + 20 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 4))) * plogs.polylog(2, 1 - q2h) + 1080 * (self.CA - 2 * self.CF) * q2h * (1 + q2h) * jnp.power(jnp.pi, 2) * (-1 + 5 * q2h - 3 * jnp.power(q2h, 2) + jnp.power(q2h, 3)) * plogs.polylog(2, -q2h) + 1620 * (1 + q2h) * (4 * self.beta0 * q2h * jnp.power(-1 + q2h, 3) - self.CA * q2h * (16 + 36 * q2h - 55 * jnp.power(q2h, 2) + 6 * jnp.power(q2h, 3)) + 2 * self.CF * (2 - 62 * q2h + 22 * jnp.power(q2h, 2) + 31 * jnp.power(q2h, 3) + 10 * jnp.power(q2h, 4))) * plogs.polylog(3, 1 - q2h) + 1620 * (self.CA - 2 * self.CF) * q2h * (1 + q2h) * (-2 - 2 * q2h + jnp.power(q2h, 2)) * plogs.polylog(3, -1 + q2h) + 540 * (1 + q2h) * (q2h * (6 * self.beta0 * jnp.power(-1 + q2h, 3) + self.CA * (30 - 30 * q2h + 33 * jnp.power(q2h, 2) - 42 * jnp.power(q2h, 3)) + 8 * self.nh * self.TR * (1 + 3 * q2h + 3 * jnp.power(q2h, 2) - jnp.power(q2h, 3))) + 6 * self.CF * (1 + 8 * q2h + 9 * jnp.power(q2h, 2) - 25 * jnp.power(q2h, 3) + 10 * jnp.power(q2h, 4))) * plogs.polylog(3, q2h) + 3240 * self.CA * q2h * plogs.polylog(4, q2h) + 6480 * self.CF * q2h * plogs.polylog(4, q2h) + 35640 * self.CA * jnp.power(q2h, 2) * plogs.polylog(4, q2h) + 51840 * self.CF * jnp.power(q2h, 2) * plogs.polylog(4, q2h) + 45360 * self.CA * jnp.power(q2h, 3) * plogs.polylog(4, q2h) + 19440 * self.CF * jnp.power(q2h, 3) * plogs.polylog(4, q2h) + 12960 * self.CA * jnp.power(q2h, 4) * plogs.polylog(4, q2h) - 12960 * self.CF * jnp.power(q2h, 4) * plogs.polylog(4, q2h) + 12960 * self.CF * jnp.power(q2h, 5) * plogs.polylog(4, q2h) + 540 * q2h * (3 * self.CA * (5 - 114 * q2h - 66 * jnp.power(q2h, 2) - 22 * jnp.power(q2h, 3) + 5 * jnp.power(q2h, 4)) - 2 * self.CF * (41 - 106 * q2h + 162 * jnp.power(q2h, 2) - 206 * jnp.power(q2h, 3) + 109 * jnp.power(q2h, 4))) * plogs.nielsen_polylog(2, 2, 1 - q2h) + 540 * q2h * (2 * self.CF * (19 + 418 * q2h + 102 * jnp.power(q2h, 2) + 230 * jnp.power(q2h, 3) - 97 * jnp.power(q2h, 4)) + 3 * self.CA * (13 - 90 * q2h - 18 * jnp.power(q2h, 2) + 10 * jnp.power(q2h, 3) + 5 * jnp.power(q2h, 4))) * plogs.nielsen_polylog(2, 2, q2h))) / 6480. + (self.CF * jnp.power(-1 + q2h, -3) * jnp.power(q2h, -1) * (q2h * (18 * self.beta0 * jnp.power(-1 + q2h, 3) + 4 * self.nh * self.TR * (7 + 15 * q2h + 21 * jnp.power(q2h, 2) - 7 * jnp.power(q2h, 3)) - 9 * self.CA * (22 + 33 * q2h - 67 * jnp.power(q2h, 2) + 15 * jnp.power(q2h, 3))) + 18 * self.CF * (2 - 56 * q2h + 19 * jnp.power(q2h, 2) + 19 * jnp.power(q2h, 3) + 19 * jnp.power(q2h, 4))) * zeta(3)) / 36. + jnp.log(q2h) * ((self.CF * jnp.power(-1 + q2h, -3) * (-3 * self.CA * (5 - 114 * q2h - 66 * jnp.power(q2h, 2) - 22 * jnp.power(q2h, 3) + 5 * jnp.power(q2h, 4)) + 2 * self.CF * (41 - 106 * q2h + 162 * jnp.power(q2h, 2) - 206 * jnp.power(q2h, 3) + 109 * jnp.power(q2h, 4))) * jnp.power(1 + q2h, -1) * plogs.polylog(3, 1 - q2h)) / 12. + (self.CF * jnp.power(-1 + q2h, -3) * (3 * self.CA * (5 - 114 * q2h - 66 * jnp.power(q2h, 2) - 22 * jnp.power(q2h, 3) + 5 * jnp.power(q2h, 4)) - 2 * self.CF * (41 - 106 * q2h + 162 * jnp.power(q2h, 2) - 206 * jnp.power(q2h, 3) + 109 * jnp.power(q2h, 4))) * jnp.power(1 + q2h, -1) * zeta(3)) / 12.) + jnp.log(1 - q2h) * ((self.CF * jnp.log(q2h) * jnp.power(-1 + q2h, -3) * (-(jnp.power(q2h, -1) * (-96 * self.CA * q2h + 24 * self.nh * self.TR + 88 * self.nh * q2h * self.TR + 9 * self.CA * q2h * jnp.power(jnp.pi, 2) + 588 * self.CA * jnp.power(q2h, 2) + 64 * self.nh * self.TR * jnp.power(q2h, 2) + 462 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 6 * self.beta0 * jnp.power(-1 + q2h, 3) * (-3 + 16 * q2h + 19 * jnp.power(q2h, 2)) - 90 * self.CA * jnp.power(q2h, 3) - 192 * self.nh * self.TR * jnp.power(q2h, 3) + 390 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 588 * self.CA * jnp.power(q2h, 4) - 344 * self.nh * self.TR * jnp.power(q2h, 4) + 162 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) + 186 * self.CA * jnp.power(q2h, 5) - 152 * self.nh * self.TR * jnp.power(q2h, 5) - 15 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 2 * self.CF * (9 + q2h * (-135 + 53 * jnp.power(jnp.pi, 2)) + (324 + 254 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 2) + 378 * (1 + jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3) - (333 + 278 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 4) + (-243 + 169 * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 5))) * jnp.power(1 + q2h, -1)) + 36 * (self.CA * (5 - 10 * q2h + 16 * jnp.power(q2h, 2) - 4 * jnp.power(q2h, 3)) + 2 * self.CF * (-3 + 27 * q2h - 16 * jnp.power(q2h, 2) + 6 * jnp.power(q2h, 3))) * plogs.polylog(2, 1 - q2h))) / 72. - (self.CF * jnp.power(-1 + q2h, -3) * jnp.power(q2h, -1) * jnp.power(1 + q2h, -1) * (-171 * self.beta0 - 180 * self.CA + 297 * self.CF + 981 * self.beta0 * q2h + 342 * self.CA * q2h - 1863 * self.CF * q2h + 228 * self.nh * self.TR + 356 * self.nh * q2h * self.TR + 36 * self.CA * jnp.power(jnp.pi, 2) + 36 * self.CF * jnp.power(jnp.pi, 2) + 72 * self.beta0 * q2h * jnp.power(jnp.pi, 2) + 36 * self.CA * q2h * jnp.power(jnp.pi, 2) + 540 * self.CF * q2h * jnp.power(jnp.pi, 2) - 1278 * self.beta0 * jnp.power(q2h, 2) + 36 * self.CA * jnp.power(q2h, 2) + 2538 * self.CF * jnp.power(q2h, 2) - 520 * self.nh * self.TR * jnp.power(q2h, 2) - 144 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 540 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) + 1512 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 2) - 342 * self.beta0 * jnp.power(q2h, 3) - 360 * self.CA * jnp.power(q2h, 3) + 594 * self.CF * jnp.power(q2h, 3) - 1416 * self.nh * self.TR * jnp.power(q2h, 3) - 36 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) - 936 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 3) + 1449 * self.beta0 * jnp.power(q2h, 4) + 144 * self.CA * jnp.power(q2h, 4) - 2835 * self.CF * jnp.power(q2h, 4) + 292 * self.nh * self.TR * jnp.power(q2h, 4) + 144 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 576 * self.CA * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 1548 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 4) - 639 * self.beta0 * jnp.power(q2h, 5) + 18 * self.CA * jnp.power(q2h, 5) + 1269 * self.CF * jnp.power(q2h, 5) + 1060 * self.nh * self.TR * jnp.power(q2h, 5) - 72 * self.beta0 * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) + 396 * self.CF * jnp.power(jnp.pi, 2) * jnp.power(q2h, 5) - 54 * (1 + q2h) * (-3 * self.CA * q2h * (5 + 8 * q2h - 14 * jnp.power(q2h, 2) + 2 * jnp.power(q2h, 3)) + 2 * self.CF * (3 - 59 * q2h + 51 * jnp.power(q2h, 2) - 12 * jnp.power(q2h, 3) + 20 * jnp.power(q2h, 4))) * plogs.polylog(2, 1 - q2h) - 54 * (self.CA - 2 * self.CF) * q2h * (-2 - 4 * q2h - jnp.power(q2h, 2) + jnp.power(q2h, 3)) * plogs.polylog(2, -1 + q2h) - 162 * self.CA * q2h * plogs.polylog(3, q2h) - 612 * self.CF * q2h * plogs.polylog(3, q2h) - 5292 * self.CA * jnp.power(q2h, 2) * plogs.polylog(3, q2h) + 2088 * self.CF * jnp.power(q2h, 2) * plogs.polylog(3, q2h) - 3564 * self.CA * jnp.power(q2h, 3) * plogs.polylog(3, q2h) - 5832 * self.CF * jnp.power(q2h, 3) * plogs.polylog(3, q2h) - 2052 * self.CA * jnp.power(q2h, 4) * plogs.polylog(3, q2h) + 9144 * self.CF * jnp.power(q2h, 4) * plogs.polylog(3, q2h) + 702 * self.CA * jnp.power(q2h, 5) * plogs.polylog(3, q2h) - 4788 * self.CF * jnp.power(q2h, 5) * plogs.polylog(3, q2h))) / 216. - (self.CF * jnp.power(-1 + q2h, -3) * (self.CA * (-3 + 318 * q2h + 198 * jnp.power(q2h, 2) + 90 * jnp.power(q2h, 3) - 27 * jnp.power(q2h, 4)) + 2 * self.CF * (29 - 82 * q2h + 162 * jnp.power(q2h, 2) - 230 * jnp.power(q2h, 3) + 121 * jnp.power(q2h, 4))) * jnp.power(1 + q2h, -1) * zeta(3)) / 12.)

        return w3_V2


class wR2BLM(BasebuWFF):
    """
    NNLO BLM real-emission contributions to the b -> uW structure functions.

    This class implements the O(alpha_s^2) real-radiation corrections proportional to the
    one-loop beta-function coefficient (the “BLM” subset) for W1, W2, and W3 as functions of
    (q0h, q2h), with q0h = q0/m_b and q2h = q^2/m_b^2.

    Kinematic domain checks are enforced by the `@kinematic_boundary_q0h_q2h` decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "nnlo_blm_real").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
        beta0 (float): One-loop beta-function coefficient, beta0 = 11/3 CA - 4/3 TR nl.
    """

    def __init__(
            self, 
            name: str = "nnlo_blm_real", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise NNLO BLM real-emission structure functions.

        Args:
            name (str, optional): Instance name (default: "nnlo_blm_real").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.

        Notes:
            The coefficient `beta0` is computed from the validated colour factors and `nl`.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

        self.beta0 = (11 / 3) * self.CA - (4 / 3) * self.TR * self.nl

    @kinematic_boundary_q0h_q2h
    def w1(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO BLM real-emission contribution to W1.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W1 evaluated at `(q0h, q2h)` (shape follows JAX broadcasting rules).

        Notes:
            Internally, the auxiliary variable `t` is clipped away from {0, 1} to improve
            numerical stability in logarithms and ratios.
        """
        t = jnp.clip(q0h - jnp.sqrt(q0h**2 - q2h), 1e-16, 1.-1e-16)

        w1_R2_blm = self.beta0 * self.CF * (((-13 * (-1 + q2h)) / 48. + (-1 + q2h) * jnp.log(1 - q2h)) * jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) - ((-1 + t) * jnp.power(q2h, -1) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * ((-7 - 50 * t + 2 * (-1 + t) * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 5) + jnp.power(q2h, 4) * (12 + t * (229 - 4 * jnp.power(jnp.pi, 2)) + (-13 + 12 * jnp.power(jnp.pi, 2)) * jnp.power(t, 2)) + q2h * (t * (-260 + 210 * t - 7 * jnp.power(t, 2)) + 2 * jnp.power(jnp.pi, 2) * (10 - 14 * t - jnp.power(t, 2) + jnp.power(t, 3))) * jnp.power(t, 4) + t * jnp.power(q2h, 3) * (-24 + 26 * t * (-19 + jnp.power(jnp.pi, 2)) + (63 - 42 * jnp.power(jnp.pi, 2)) * jnp.power(t, 2) + (63 - 10 * jnp.power(jnp.pi, 2)) * jnp.power(t, 3) + 2 * (25 + jnp.power(jnp.pi, 2)) * jnp.power(t, 4)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (12 + t * (272 - 48 * jnp.power(jnp.pi, 2)) + 16 * (17 + 5 * jnp.power(jnp.pi, 2)) * jnp.power(t, 2) - 3 * (95 + 4 * jnp.power(jnp.pi, 2)) * jnp.power(t, 3) + (-43 + 4 * jnp.power(jnp.pi, 2)) * jnp.power(t, 4)) + 12 * (-1 + t) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -3)) / 96. + (jnp.log(t / (1 - t)) * jnp.power(q2h, -2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (-(jnp.power(q2h, 6) * (13 + 18 * t + 28 * jnp.power(t, 2))) - 2 * t * jnp.power(q2h, 5) * (12 - 85 * t - 54 * jnp.power(t, 2) + 6 * jnp.power(t, 3)) + jnp.power(q2h, 2) * (58 - 246 * t + 70 * jnp.power(t, 2) + 54 * jnp.power(t, 3) - 19 * jnp.power(t, 4)) * jnp.power(t, 4) - 2 * jnp.power(q2h, 4) * jnp.power(t, 2) * (-122 + 356 * t - 62 * jnp.power(t, 2) + 12 * jnp.power(t, 3) + 5 * jnp.power(t, 4)) + 2 * jnp.power(q2h, 3) * jnp.power(t, 3) * (-135 + 371 * t - 89 * jnp.power(t, 2) - 32 * jnp.power(t, 3) + 21 * jnp.power(t, 4)) - 6 * q2h * (-3 - 3 * t + 4 * jnp.power(t, 2) + jnp.power(t, 3)) * jnp.power(t, 5) + 6 * (-1 + t) * jnp.power(t, 7)) * jnp.power(q2h - t**2, -3)) / 48. + jnp.log(1 - t) * ((jnp.log(t / (1 - t)) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3)) / 8. + (jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (jnp.power(q2h, 4) * (19 - 42 * t + 10 * jnp.power(t, 2)) + 2 * jnp.power(q2h, 3) * (3 - 27 * t + 32 * jnp.power(t, 2) + 12 * jnp.power(t, 3) + 6 * jnp.power(t, 4)) + jnp.power(t, 3) * (-18 - 58 * t + 270 * jnp.power(t, 2) - 244 * jnp.power(t, 3) + 24 * jnp.power(t, 4) + 13 * jnp.power(t, 5)) + 2 * q2h * t * (3 - 9 * t + 123 * jnp.power(t, 2) - 371 * jnp.power(t, 3) + 356 * jnp.power(t, 4) - 85 * jnp.power(t, 5) + 9 * jnp.power(t, 6)) + 2 * jnp.power(q2h, 2) * (-3 + 12 * t - 35 * jnp.power(t, 2) + 89 * jnp.power(t, 3) - 62 * jnp.power(t, 4) - 54 * jnp.power(t, 5) + 14 * jnp.power(t, 6))) * jnp.power(q2h - t**2, -3)) / 48.) + jnp.log(t) * ((3 * jnp.log(t / (1 - t)) * jnp.power(-1 + 2 * q0h - q2h, -1) * jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3)) / 8. + (jnp.power(q2h, -2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (jnp.power(q2h, 6) * (13 + 18 * t + 28 * jnp.power(t, 2)) + 2 * t * jnp.power(q2h, 5) * (12 - 85 * t - 54 * jnp.power(t, 2) + 6 * jnp.power(t, 3)) + 2 * jnp.power(q2h, 3) * jnp.power(t, 3) * (135 - 371 * t + 89 * jnp.power(t, 2) + 32 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + 2 * jnp.power(q2h, 4) * jnp.power(t, 2) * (-122 + 356 * t - 62 * jnp.power(t, 2) + 12 * jnp.power(t, 3) + 5 * jnp.power(t, 4)) + jnp.power(q2h, 2) * jnp.power(t, 4) * (-58 + 246 * t - 70 * jnp.power(t, 2) - 54 * jnp.power(t, 3) + 19 * jnp.power(t, 4)) + 6 * q2h * (-3 - 3 * t + 4 * jnp.power(t, 2) + jnp.power(t, 3)) * jnp.power(t, 5) - 6 * (-1 + t) * jnp.power(t, 7)) * jnp.power(q2h - t**2, -3)) / 48.) + jnp.log(1 - 2 * q0h + q2h) * (-0.25 * (jnp.log(1 - t) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3)) + (jnp.power(q2h, -2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (-(jnp.power(q2h, 6) * (13 + 5 * t + 28 * jnp.power(t, 2))) + t * jnp.power(q2h, 5) * (-37 + 170 * t + 69 * jnp.power(t, 2) - 12 * jnp.power(t, 3)) + jnp.power(q2h, 4) * jnp.power(t, 2) * (244 - 673 * t + 124 * jnp.power(t, 2) + 15 * jnp.power(t, 3) - 10 * jnp.power(t, 4)) + jnp.power(q2h, 2) * (58 - 246 * t + 70 * jnp.power(t, 2) + 67 * jnp.power(t, 3) - 19 * jnp.power(t, 4)) * jnp.power(t, 4) + jnp.power(q2h, 3) * jnp.power(t, 3) * (-270 + 742 * t - 217 * jnp.power(t, 2) - 64 * jnp.power(t, 3) + 29 * jnp.power(t, 4)) - 6 * q2h * (-3 - 3 * t + 4 * jnp.power(t, 2) + jnp.power(t, 3)) * jnp.power(t, 5) + 6 * (-1 + t) * jnp.power(t, 7)) * jnp.power(q2h - t**2, -3)) / 48.) + jnp.log(1 - q2h) * (-0.125 * (jnp.log(t) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (8 * jnp.power(q2h, 3) * jnp.power(t, 2) - jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) + 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) - jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) - jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3)) - (jnp.log(t / (1 - t)) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3)) / 4. + ((-1 + q2h) * jnp.power(q2h, -2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (t * (20 + 3 * t) * jnp.power(q2h, 4) + 3 * q2h * (-2 - 4 * t + 5 * jnp.power(t, 2)) * jnp.power(t, 3) + jnp.power(q2h, 3) * (-3 + 15 * t - 36 * jnp.power(t, 2) - 28 * jnp.power(t, 3) + 3 * jnp.power(t, 4)) + t * jnp.power(q2h, 2) * (3 - 12 * t + 54 * jnp.power(t, 2) - 36 * jnp.power(t, 3) + 20 * jnp.power(t, 4)) - 3 * (-1 + t) * jnp.power(t, 5)) * jnp.power(q2h - t**2, -2)) / 24. + (jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * (4 - 4 * q2h + jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(-q2h + t**2, -3))) / 4.) + (jnp.power(1 - 2 * q0h + q2h, -1) * (4 * (-1 + q2h) - jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(-q2h + t**2, -3)) * jnp.power(jnp.log(1 - q2h), 2)) / 8. + jnp.power(1 - 2 * q0h + q2h, -1) * (((1 - q2h) * jnp.log(1 - q2h)) / 3. - ((-1 + q2h) * (-85 + 4 * jnp.power(jnp.pi, 2))) / 96. + ((1 - q2h) * jnp.power(jnp.log(1 - q2h), 2)) / 2.) - (3 * (-1 + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2)) / 8. + jnp.power(1 - 2 * q0h + q2h, -1) * ((3 * (-1 + q2h)) / 8. - (3 * jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(-q2h + t**2, -3)) / 16.) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2) + (3 * jnp.power(-1 + 2 * q0h - q2h, -1) * jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3) * jnp.power(jnp.log(1 - t), 2)) / 16. - (3 * jnp.power(-1 + 2 * q0h - q2h, -1) * jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3) * jnp.power(jnp.log(t), 2)) / 16. - (3 * jnp.power(-1 + 2 * q0h - q2h, -1) * jnp.power(t, -1) * (-8 * jnp.power(q2h, 3) * jnp.power(t, 2) + jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) - 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) + jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3) * jnp.power(jnp.log(t / (1 - t)), 2)) / 16. - (jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (8 * jnp.power(q2h, 3) * jnp.power(t, 2) - jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) + 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) - jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) - jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3) * plogs.polylog(2, (-1 + t) * jnp.power(-1 + q2h, -1))) / 8. - (jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(t, -1) * (8 * jnp.power(q2h, 3) * jnp.power(t, 2) - jnp.power(q2h, 4) * (1 + jnp.power(t, 2)) + 8 * q2h * jnp.power(t, 3) * (-3 + 8 * t - 5 * jnp.power(t, 2) + jnp.power(t, 3)) - jnp.power(q2h, 2) * jnp.power(t, 2) * (-13 + 40 * t - 16 * jnp.power(t, 2) + jnp.power(t, 4)) - jnp.power(t, 4) * (-10 + 24 * t - 13 * jnp.power(t, 2) + jnp.power(t, 4))) * jnp.power(q2h - t**2, -3) * plogs.polylog(2, q2h * (-1 + t) * jnp.power(-1 + q2h, -1) * jnp.power(t, -1))) / 8.)

        return w1_R2_blm

    @kinematic_boundary_q0h_q2h
    def w2(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO BLM real-emission contribution to W2.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W2 evaluated at `(q0h, q2h)` (shape follows JAX broadcasting rules).

        Notes:
            Internally, the auxiliary variable `t` is clipped away from {0, 1} to improve
            numerical stability in logarithms and ratios.
        """
        t = jnp.clip(q0h - jnp.sqrt(q0h**2 - q2h), 1e-16, 1.-1e-16)

        w2_R2_blm = self.beta0 * self.CF * ((1.0833333333333333 - 4 * jnp.log(1 - q2h)) * jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) + (t * jnp.log(t / (1 - t)) * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (-13 + 6 * t - 52 * jnp.power(t, 2)) + jnp.power(q2h, 4) * (19 - 218 * t + 486 * jnp.power(t, 2) + 108 * jnp.power(t, 3) - 100 * jnp.power(t, 4)) + q2h * jnp.power(t, 3) * (18 + 152 * t - 830 * jnp.power(t, 2) + 290 * jnp.power(t, 3) + 94 * jnp.power(t, 4) - 19 * jnp.power(t, 5)) + (18 + 92 * t - 52 * jnp.power(t, 2) + jnp.power(t, 3)) * jnp.power(t, 5) + 2 * t * jnp.power(q2h, 3) * (-26 + 406 * t - 956 * jnp.power(t, 2) + 190 * jnp.power(t, 3) + 90 * jnp.power(t, 4) + jnp.power(t, 5)) + 2 * jnp.power(q2h, 2) * jnp.power(t, 2) * (1 - 343 * t + 1014 * jnp.power(t, 2) - 272 * jnp.power(t, 3) - 120 * jnp.power(t, 4) + 15 * jnp.power(t, 5))) * jnp.power(q2h - t**2, -5)) / 12. - ((-1 + t) * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (-85 - 68 * t - 150 * jnp.power(t, 2) + 2 * jnp.power(jnp.pi, 2) * (2 + t + jnp.power(t, 2))) + t * jnp.power(q2h, 4) * (-33 + 904 * t + 102 * jnp.power(t, 2) + jnp.power(jnp.pi, 2) * (2 - 34 * t + 8 * jnp.power(t, 2) + 8 * jnp.power(t, 3))) + 2 * jnp.power(q2h, 2) * jnp.power(t, 3) * (18 + 177 * t + 177 * jnp.power(t, 2) + jnp.power(jnp.pi, 2) * (5 - 63 * t + 111 * jnp.power(t, 2) - 21 * jnp.power(t, 3)) - 442 * jnp.power(t, 3) - 41 * jnp.power(t, 4)) + 2 * jnp.power(q2h, 3) * jnp.power(t, 2) * (41 - 595 * t + 24 * jnp.power(t, 2) + 24 * jnp.power(t, 3) + 75 * jnp.power(t, 4) + jnp.power(jnp.pi, 2) * (-4 + 43 * t - 49 * jnp.power(t, 2) + jnp.power(t, 3) + jnp.power(t, 4))) + q2h * (t * (-318 + 954 * t + 17 * jnp.power(t, 2)) + 2 * jnp.power(jnp.pi, 2) * (20 - 48 * t - jnp.power(t, 2) + jnp.power(t, 3))) * jnp.power(t, 5) + (-36 - 118 * t - 85 * jnp.power(t, 2) + 2 * jnp.power(jnp.pi, 2) * (5 + t + 2 * jnp.power(t, 2))) * jnp.power(t, 7)) * jnp.power(q2h - t**2, -5)) / 24. + jnp.log(t) * ((t * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (13 - 6 * t + 52 * jnp.power(t, 2)) + jnp.power(q2h, 4) * (-19 + 218 * t - 486 * jnp.power(t, 2) - 108 * jnp.power(t, 3) + 100 * jnp.power(t, 4)) - (18 + 92 * t - 52 * jnp.power(t, 2) + jnp.power(t, 3)) * jnp.power(t, 5) - 2 * t * jnp.power(q2h, 3) * (-26 + 406 * t - 956 * jnp.power(t, 2) + 190 * jnp.power(t, 3) + 90 * jnp.power(t, 4) + jnp.power(t, 5)) - 2 * jnp.power(q2h, 2) * jnp.power(t, 2) * (1 - 343 * t + 1014 * jnp.power(t, 2) - 272 * jnp.power(t, 3) - 120 * jnp.power(t, 4) + 15 * jnp.power(t, 5)) + q2h * jnp.power(t, 3) * (-18 - 152 * t + 830 * jnp.power(t, 2) - 290 * jnp.power(t, 3) - 94 * jnp.power(t, 4) + 19 * jnp.power(t, 5))) * jnp.power(q2h - t**2, -5)) / 12. - (3 * t * jnp.log(t / (1 - t)) * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5)) / 2.) + jnp.log(1 - t) * (-0.08333333333333333 * (t * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (-19 + 30 * t + 2 * jnp.power(t, 2)) + jnp.power(q2h, 4) * (1 + 94 * t - 240 * jnp.power(t, 2) + 180 * jnp.power(t, 3) - 100 * jnp.power(t, 4)) + 2 * t * jnp.power(q2h, 3) * (-26 + 145 * t - 272 * jnp.power(t, 2) + 190 * jnp.power(t, 3) + 54 * jnp.power(t, 4) - 26 * jnp.power(t, 5)) + q2h * jnp.power(t, 3) * (18 + 152 * t - 686 * jnp.power(t, 2) + 812 * jnp.power(t, 3) - 218 * jnp.power(t, 4) - 13 * jnp.power(t, 5)) + (18 + 2 * t - 52 * jnp.power(t, 2) + 19 * jnp.power(t, 3)) * jnp.power(t, 5) + 2 * jnp.power(q2h, 2) * jnp.power(t, 2) * (46 - 415 * t + 1014 * jnp.power(t, 2) - 956 * jnp.power(t, 3) + 243 * jnp.power(t, 4) + 3 * jnp.power(t, 5))) * jnp.power(q2h - t**2, -5)) + (t * jnp.log(t / (1 - t)) * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5)) / 2.) + jnp.log(1 - 2 * q0h + q2h) * (t * jnp.log(1 - t) * jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5) + (jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (13 - 13 * t + 6 * jnp.power(t, 2) - 52 * jnp.power(t, 3)) + t * jnp.power(q2h, 4) * (19 - 283 * t + 486 * jnp.power(t, 2) + 108 * jnp.power(t, 3) - 100 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (18 + 152 * t - 830 * jnp.power(t, 2) + 290 * jnp.power(t, 3) + 159 * jnp.power(t, 4) - 19 * jnp.power(t, 5)) + 2 * jnp.power(q2h, 3) * jnp.power(t, 2) * (-26 + 406 * t - 891 * jnp.power(t, 2) + 190 * jnp.power(t, 3) + 90 * jnp.power(t, 4) + jnp.power(t, 5)) + 2 * jnp.power(q2h, 2) * jnp.power(t, 3) * (1 - 343 * t + 1014 * jnp.power(t, 2) - 337 * jnp.power(t, 3) - 120 * jnp.power(t, 4) + 15 * jnp.power(t, 5)) + (18 + 92 * t - 52 * jnp.power(t, 2) + jnp.power(t, 3) - 13 * jnp.power(t, 4)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5)) / 12.) + jnp.log(1 - q2h) * ((t * jnp.log(t) * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5)) / 2. - t * jnp.log(t / (1 - t)) * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5) + jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * (4 + t * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5)) - (jnp.power(1 - 2 * q0h + q2h, -1) * (8 + 3 * (-1 + q2h) * jnp.power(t, 2) * ((2 + 3 * t) * jnp.power(q2h, 3) + 5 * (-3 + 2 * t) * jnp.power(t, 3) + q2h * t * (-15 + 64 * t - 36 * jnp.power(t, 2) + 2 * jnp.power(t, 3)) + jnp.power(q2h, 2) * (10 - 36 * t + 8 * jnp.power(t, 2) + 3 * jnp.power(t, 3))) * jnp.power(q2h - t**2, -4))) / 6.) + (jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (4 + t + jnp.power(t, 3)) + jnp.power(q2h, 2) * jnp.power(t, 3) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 72 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + t * jnp.power(q2h, 4) * (-1 - 12 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + q2h * (-20 + 68 * t - 47 * jnp.power(t, 2) + 28 * jnp.power(t, 3) + jnp.power(t, 4)) * jnp.power(t, 5) + jnp.power(q2h, 3) * jnp.power(t, 2) * (4 - 47 * t + 152 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2) + 4 * jnp.power(t, 3)) * jnp.power(t, 7)) * jnp.power(q2h - t**2, -5) * jnp.power(jnp.log(1 - q2h), 2)) / 2. + jnp.power(1 - 2 * q0h + q2h, -1) * ((4 * jnp.log(1 - q2h)) / 3. + (-85 + 4 * jnp.power(jnp.pi, 2)) / 24. + 2 * jnp.power(jnp.log(1 - q2h), 2)) + (3 * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2)) / 2. + jnp.power(1 - 2 * q0h + q2h, -1) * (-1.5 - (3 * t * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5)) / 4.) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2) - (3 * t * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5) * jnp.power(jnp.log(1 - t), 2)) / 4. + (3 * t * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5) * jnp.power(jnp.log(t), 2)) / 4. + (3 * t * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5) * jnp.power(jnp.log(t / (1 - t)), 2)) / 4. + (t * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5) * plogs.polylog(2, (-1 + t) * jnp.power(-1 + q2h, -1))) / 2. + (t * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 5) * (1 + jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-5 + 68 * t - 174 * jnp.power(t, 2) + 112 * jnp.power(t, 3) - 21 * jnp.power(t, 4)) + q2h * jnp.power(t, 4) * (-20 + 68 * t - 47 * jnp.power(t, 2) + 8 * jnp.power(t, 3) + jnp.power(t, 4)) + jnp.power(q2h, 4) * (-1 + 8 * t - 21 * jnp.power(t, 2) + 4 * jnp.power(t, 4)) + t * jnp.power(q2h, 3) * (4 - 47 * t + 112 * jnp.power(t, 2) - 50 * jnp.power(t, 3) + jnp.power(t, 5)) - (5 - 4 * t + jnp.power(t, 2)) * jnp.power(t, 6)) * jnp.power(q2h - t**2, -5) * plogs.polylog(2, q2h * (-1 + t) * jnp.power(-1 + q2h, -1) * jnp.power(t, -1))) / 2.)

        return w2_R2_blm

    @kinematic_boundary_q0h_q2h
    def w3(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO BLM real-emission contribution to W3.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: W3 evaluated at `(q0h, q2h)` (shape follows JAX broadcasting rules).

        Notes:
            Internally, the auxiliary variable `t` is clipped away from {0, 1} to improve
            numerical stability in logarithms and ratios.
        """
        t = jnp.clip(q0h - jnp.sqrt(q0h**2 - q2h), 1e-16, 1.-1e-16)

        w3_R2_blm = self.beta0 * self.CF * ((0.5416666666666666 - 2 * jnp.log(1 - q2h)) * jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) - ((-1 + t) * jnp.power(-1 + 2 * q0h - q2h, -1) * ((-27 - 44 * t + (1 + t) * jnp.power(jnp.pi, 2)) * jnp.power(q2h, 3) + q2h * (6 + 6 * t + (3 - 13 * t) * jnp.power(jnp.pi, 2) - 17 * jnp.power(t, 2)) * jnp.power(t, 2) + t * jnp.power(q2h, 2) * (21 + t * (44 + jnp.power(jnp.pi, 2)) + (44 + jnp.power(jnp.pi, 2)) * jnp.power(t, 2)) + 3 * (-2 - 9 * t + (1 + t) * jnp.power(jnp.pi, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3)) / 24. + (jnp.log(t / (1 - t)) * jnp.power(q2h, -1) * jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.power(q2h, 4) * (25 - 6 * t + 40 * jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (6 + 148 * t + 71 * jnp.power(t, 2) - 30 * jnp.power(t, 3)) + t * jnp.power(q2h, 3) * (-12 - 133 * t - 42 * jnp.power(t, 2) + 4 * jnp.power(t, 3)) + q2h * jnp.power(t, 3) * (-6 - 48 * t - 36 * jnp.power(t, 2) + 13 * jnp.power(t, 3)) + 6 * jnp.power(t, 6)) * jnp.power(q2h - t**2, -3)) / 24. + jnp.log(1 - t) * ((jnp.log(t / (1 - t)) * jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3)) / 4. + (jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 3) * (13 - 30 * t + 4 * jnp.power(t, 2)) - q2h * jnp.power(t, 2) * (48 - 148 * t + 133 * jnp.power(t, 2) + 6 * jnp.power(t, 3)) + jnp.power(t, 3) * (-6 + 6 * t - 12 * jnp.power(t, 2) + 25 * jnp.power(t, 3)) + jnp.power(q2h, 2) * (6 - 36 * t + 71 * jnp.power(t, 2) - 42 * jnp.power(t, 3) + 40 * jnp.power(t, 4))) * jnp.power(q2h - t**2, -3)) / 24.) + jnp.log(1 - 2 * q0h + q2h) * ((jnp.log(1 - t) * jnp.power(1 - 2 * q0h + q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3)) / 2. + (jnp.power(-1 + 2 * q0h - q2h, -1) * jnp.power(q2h, -1) * (jnp.power(q2h, 4) * (-6 + 3 * t - 20 * jnp.power(t, 2)) + t * jnp.power(q2h, 3) * (6 + 47 * t + 21 * jnp.power(t, 2) - 2 * jnp.power(t, 3)) + q2h * (3 + 24 * t + 18 * jnp.power(t, 2) - 13 * jnp.power(t, 3)) * jnp.power(t, 3) + jnp.power(q2h, 2) * jnp.power(t, 2) * (-3 - 74 * t - 16 * jnp.power(t, 2) + 15 * jnp.power(t, 3)) - 3 * jnp.power(t, 6)) * jnp.power(q2h - t**2, -3)) / 12.) + jnp.log(t) * ((-3 * jnp.log(t / (1 - t)) * jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3)) / 4. + (jnp.power(-1 + 2 * q0h - q2h, -1) * jnp.power(q2h, -1) * (jnp.power(q2h, 4) * (25 - 6 * t + 40 * jnp.power(t, 2)) + jnp.power(q2h, 2) * jnp.power(t, 2) * (6 + 148 * t + 71 * jnp.power(t, 2) - 30 * jnp.power(t, 3)) + t * jnp.power(q2h, 3) * (-12 - 133 * t - 42 * jnp.power(t, 2) + 4 * jnp.power(t, 3)) + q2h * jnp.power(t, 3) * (-6 - 48 * t - 36 * jnp.power(t, 2) + 13 * jnp.power(t, 3)) + 6 * jnp.power(t, 6)) * jnp.power(q2h - t**2, -3)) / 24.) + jnp.log(1 - q2h) * ((jnp.log(t) * jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3)) / 4. - (jnp.log(t / (1 - t)) * jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3)) / 2. + (jnp.log(1 - 2 * q0h + q2h) * jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (3 - 16 * t - 5 * jnp.power(t, 2)) * jnp.power(t, 2) - jnp.power(q2h, 2) * (-19 + jnp.power(t, 2)) * jnp.power(t, 2) - jnp.power(q2h, 3) * (5 + jnp.power(t, 2)) + 3 * (jnp.power(t, 4) + jnp.power(t, 6))) * jnp.power(q2h - t**2, -3)) / 2. - (jnp.power(1 - 2 * q0h + q2h, -1) * (8 + 3 * (-1 + q2h) * jnp.power(q2h, -1) * (2 * q2h * (-4 + t) * jnp.power(t, 2) + jnp.power(q2h, 2) * (1 + 2 * t + 2 * jnp.power(t, 2)) + jnp.power(t, 4)) * jnp.power(q2h - t**2, -2))) / 12.) + (jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 2) * (-19 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (5 + jnp.power(t, 2)) + q2h * jnp.power(t, 2) * (-3 + 16 * t + 5 * jnp.power(t, 2)) - 3 * (jnp.power(t, 4) + jnp.power(t, 6))) * jnp.power(q2h - t**2, -3) * jnp.power(jnp.log(1 - q2h), 2)) / 4. + jnp.power(1 - 2 * q0h + q2h, -1) * ((2 * jnp.log(1 - q2h)) / 3. + (-85 + 4 * jnp.power(jnp.pi, 2)) / 48. + jnp.power(jnp.log(1 - q2h), 2)) + (3 * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2)) / 4. + (3 * jnp.power(-1 + 2 * q0h - q2h, -1) * (jnp.power(q2h, 2) * (-13 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (3 + jnp.power(t, 2)) - q2h * jnp.power(t, 2) * (3 - 16 * t + jnp.power(t, 2)) - (3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2)) / 8. - (3 * jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3) * jnp.power(jnp.log(1 - t), 2)) / 8. + (3 * jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3) * jnp.power(jnp.log(t), 2)) / 8. + (3 * jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3) * jnp.power(jnp.log(t / (1 - t)), 2)) / 8. + (jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3) * plogs.polylog(2, (-1 + t) * jnp.power(-1 + q2h, -1))) / 4. + (jnp.power(-1 + 2 * q0h - q2h, -1) * (q2h * (-3 + 16 * t - 7 * jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 2) * (-7 + jnp.power(t, 2)) * jnp.power(t, 2) + jnp.power(q2h, 3) * (1 + jnp.power(t, 2)) + (-3 + jnp.power(t, 2)) * jnp.power(t, 4)) * jnp.power(q2h - t**2, -3) * plogs.polylog(2, q2h * (-1 + t) * jnp.power(-1 + q2h, -1) * jnp.power(t, -1))) / 4.)

        return w3_R2_blm


class wR2NonBLM(BasebuWFF):
    """
    NNLO non-BLM real-emission plus-distribution contributions to the b -> uW structure functions.

    This class provides the O(alpha_s^2) real-radiation terms that arise solely from the
    plus-distribution sector (i.e. singular-in-mX2h pieces written as plus-distributions).
    Regular (non-distribution) NNLO real-emission terms are *not* included here.

    The structure functions are implemented as functions of (q0h, q2h), with
    q0h = q0/m_b and q2h = q^2/m_b^2. Kinematic domain checks are enforced by the
    `@kinematic_boundary_q0h_q2h` decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "nnlo_non_blm_real").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
    """

    def __init__(
            self, 
            name: str = "nnlo_non_blm_real", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise NNLO non-BLM plus-distribution structure functions.

        Args:
            name (str, optional): Instance name (default: "nnlo_non_blm_real").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

    @kinematic_boundary_q0h_q2h
    def w1(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO non-BLM plus-distribution contribution to W1.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Plus-distribution part of W1 evaluated at `(q0h, q2h)`.
        """
        w1_R2_non_blm = ((-21 * (-1 + q0h) * jnp.power(self.CF, 2)) / 4. + 6 * (-1 + q0h) * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2) - (-1 + q0h) * jnp.power(self.CF, 2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 3) + jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * (-0.041666666666666664 * (self.CF * (-1 + q0h) * (4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (207 + 16 * jnp.power(jnp.pi, 2)))) + jnp.log(1 - q2h) * (2 * (-1 + q0h) * jnp.log(q2h) * jnp.power(self.CF, 2) + (-1 + q0h) * (-1 + 19 * q2h) * jnp.power(self.CF, 2) * jnp.power(q2h, -1)) - 12 * (-1 + q0h) * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 2) + 2 * (-1 + q0h) * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) + jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.log(1 - q2h) * ((7 * (-1 + q0h) * jnp.log(q2h) * jnp.power(self.CF, 2)) / 2. + (self.CF * (-1 + q0h) * (4 * self.CA * q2h * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (-21 + q2h * (165 + 16 * jnp.power(jnp.pi, 2)))) * jnp.power(q2h, -1)) / 12.) + (-4 * (-1 + q0h) * jnp.log(q2h) * jnp.power(self.CF, 2) - (-1 + q0h) * (-2 + 17 * q2h) * jnp.power(self.CF, 2) * jnp.power(q2h, -1)) * jnp.power(jnp.log(1 - q2h), 2) + 8 * (-1 + q0h) * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 3) + ((7 * (-1 + q0h) * jnp.power(self.CF, 2)) / 2. - 4 * (-1 + q0h) * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * plogs.polylog(2, 1 - q2h) - (self.CF * (-1 + q0h) * (self.CF * (201 + 68 * jnp.power(jnp.pi, 2) - 48 * zeta(3)) + 2 * self.CA * (5 + 4 * jnp.power(jnp.pi, 2) + 12 * zeta(3)))) / 48.)

        return w1_R2_non_blm

    @kinematic_boundary_q0h_q2h
    def w2(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO non-BLM plus-distribution contribution to W2.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Plus-distribution part of W2 evaluated at `(q0h, q2h)`.
        """
        w2_R2_non_blm = ((21 * jnp.power(self.CF, 2)) / 2. - 12 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2) + 2 * jnp.power(self.CF, 2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 3) + jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.log(1 - q2h) * (-38 * jnp.power(self.CF, 2) - 4 * jnp.log(q2h) * jnp.power(self.CF, 2)) + (self.CF * (4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (207 + 16 * jnp.power(jnp.pi, 2)))) / 12. + 24 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 2) - 4 * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) + jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.log(1 - q2h) * (-7 * jnp.log(q2h) * jnp.power(self.CF, 2) - (self.CF * (4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (165 + 16 * jnp.power(jnp.pi, 2)))) / 6.) + (34 * jnp.power(self.CF, 2) + 8 * jnp.log(q2h) * jnp.power(self.CF, 2)) * jnp.power(jnp.log(1 - q2h), 2) - 16 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 3) + (-7 * jnp.power(self.CF, 2) + 8 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * plogs.polylog(2, 1 - q2h) + (self.CF * (self.CF * (201 + 68 * jnp.power(jnp.pi, 2) - 48 * zeta(3)) + 2 * self.CA * (5 + 4 * jnp.power(jnp.pi, 2) + 12 * zeta(3)))) / 24.)

        return w2_R2_non_blm

    @kinematic_boundary_q0h_q2h
    def w3(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO non-BLM plus-distribution contribution to W3.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Plus-distribution part of W3 evaluated at `(q0h, q2h)`.
        """
        w3_R2_non_blm = ((21 * jnp.power(self.CF, 2)) / 4. - 6 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2) + jnp.power(self.CF, 2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 3) + jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * ((self.CF * (4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (207 + 16 * jnp.power(jnp.pi, 2)))) / 24. + jnp.log(1 - q2h) * (-2 * jnp.log(q2h) * jnp.power(self.CF, 2) + (1 - 19 * q2h) * jnp.power(self.CF, 2) * jnp.power(q2h, -1)) + 12 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 2) - 2 * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) + jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.log(1 - q2h) * ((-7 * jnp.log(q2h) * jnp.power(self.CF, 2)) / 2. - (self.CF * (4 * self.CA * q2h * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (-21 + q2h * (165 + 16 * jnp.power(jnp.pi, 2)))) * jnp.power(q2h, -1)) / 12.) + (4 * jnp.log(q2h) * jnp.power(self.CF, 2) + (-2 + 17 * q2h) * jnp.power(self.CF, 2) * jnp.power(q2h, -1)) * jnp.power(jnp.log(1 - q2h), 2) - 8 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 3) + ((-7 * jnp.power(self.CF, 2)) / 2. + 4 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * plogs.polylog(2, 1 - q2h) + (self.CF * (self.CF * (201 + 68 * jnp.power(jnp.pi, 2) - 48 * zeta(3)) + 2 * self.CA * (5 + 4 * jnp.power(jnp.pi, 2) + 12 * zeta(3)))) / 48.)

        return w3_R2_non_blm


class wR2(BasebuWFF):
    """
    NNLO real-emission structure functions assembled from analytical inputs and fitted models.

    This class is intended as a high-level provider of NNLO real-radiation contributions to
    W1, W2, and W3 in the b -> uW distribution (pole scheme). In contrast to the analytic components 
    (e.g. `wR2BLM`, `wR2NonBLM`), this implementation is based on externally generated numerical data 
    and model fits.

    The public interface follows `BasebuWFF`: the structure functions are accessed via `w1`, `w2`,
    and `w3`, and may be combined with other components at a higher level.

    Attributes:
        name (str): Identifier for this form-factor set.
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
        kwargs (dict): Configuration controlling the fitted/numerical model backend.
    """

    def __init__(
            self, 
            name: str = "nnlo_real", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise the NNLO real-emission structure functions (analytic + fitted).

        Args:
            name (str, optional): Instance name (default: "nnlo_real").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

        self.w_R2_blm = wR2BLM(buW_pars = buW_pars)
        self.w_R2_non_blm = wR2NonBLM(buW_pars = buW_pars)

    def buW_wi_model_pars(self, *args: ArrayLike) -> jax.Array:
        """
        Compute the buW wi model parameters for the regular part of the structure functions.

        This method computes the model parameters corresponding to the basis functions for the
        regular part of the b -> uW form factors.

        Args:
            *args (ArrayLike): Positional arguments for the parameters of the buW wi model. The 
                parameters are expected to be provided in groups of three, corresponding to the 
                structure functions W1, W2, and W3.

        Returns:
            jax.Array: A (3, N) jax.Array where N is the number of parameters for the regular part of the
                b -> uW form factors, representing the model parameters for W1, W2, and W3.
        """
        if len(args) == 1 and hasattr(args[0], "__len__"):
            args = jnp.array(args[0])
        else:
            args = jnp.array(args)

        if len(args) % 3 != 0:
            raise ValueError(f"Number of parameters ({len(args)}) is not a multiple of 3.")
            
        num_buW_wi_model_pars = len(args) // 3

        buW_wi_model_pars_tensor = jnp.array([
            args[:num_buW_wi_model_pars],
            args[num_buW_wi_model_pars:2 * num_buW_wi_model_pars],
            args[2 * num_buW_wi_model_pars:3 * num_buW_wi_model_pars]
        ])

        return buW_wi_model_pars_tensor

    @kinematic_boundary_q0h_q2h
    def buW_wi_model_basis(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the basis functions used for the fitted regular NNLO real-emission model.

        The model is expressed as a linear combination of basis functions in (q0h, q2h).
        These basis functions are chosen to capture threshold logarithms and kinematic
        structures of the regular (non-plus-distribution) NNLO real-emission contribution.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Basis vector evaluated at `(q0h, q2h)` with shape (Nbasis, ...).
        """
        q0h, q2h = jnp.asarray(q0h), jnp.asarray(q2h)

        if q0h.shape != q2h.shape:
            q0h, q2h = align_arrays_for_broadcasting(q0h, q2h)

        uh = 1 + q2h - 2 * q0h

        Elh_max = (1 / 2) * (q0h + jnp.sqrt(q0h**2 - q2h))
        Elh_min = (1 / 2) * (q0h - jnp.sqrt(q0h**2 - q2h))

        I1 = (1 / (2 * jnp.sqrt(q0h**2 - q2h))) * jnp.log((1 - 2 * Elh_min) / (1 - 2 * Elh_max))
        I2 = (1 / (2 * jnp.sqrt(q0h**2 - q2h))) * jnp.log((1 - 2 * Elh_min) / (1 - 2 * Elh_max))**2
        I3 = (1 / (2 * jnp.sqrt(q0h**2 - q2h))) * jnp.log((1 - 2 * Elh_min) / (1 - 2 * Elh_max))**3

        model_vec = jnp.array([
            jnp.ones_like(uh),
            jnp.log(uh),
            jnp.log(uh)**2,
            jnp.log(uh)**3,
            uh,
            uh * jnp.log(uh),
            uh * jnp.log(uh)**2,
            uh * jnp.log(uh)**3,
            q2h * jnp.log(uh),
            q2h * jnp.log(uh)**2,
            q2h * jnp.log(uh)**3,
            q2h**2 * jnp.log(uh),
            q2h**2 * jnp.log(uh)**2,
            q2h**2 * jnp.log(uh)**3,
            jnp.log(1 - q2h),
            jnp.log(1 - q2h)**2,
            jnp.log(1 - q2h)**3,
            I1,
            I2,
            I3,
            q2h * jnp.log(1 - q2h),
            q2h * jnp.log(1 - q2h)**2,
            q2h * jnp.log(1 - q2h)**3,
            q2h * I1,
            q2h * I2,
            q2h * I3,
            q2h**2 * jnp.log(1 - q2h),
            q2h**2 * jnp.log(1 - q2h)**2,
            q2h**2 * jnp.log(1 - q2h)**3,
            q2h**2 * I1,
            q2h**2 * I2,
            q2h**2 * I3
        ])

        return model_vec

    def buW_wi_model_funcs(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Broadcast the fitted-model basis to a (3, Nbasis, ...) tensor.

        The fitted regular contribution is defined with a common basis for the Wi form
        factors. This method broadcasts the basis so it can be contracted with the (3, Nbasis)
        parameter tensor returned by `buW_wi_model_pars`.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Basis tensor of shape (3, Nbasis, ...) suitable for contraction.
        """
        buW_wi_model = self.buW_wi_model_basis(q0h, q2h)

        model_shape = buW_wi_model.shape
        buW_wi_model_tensor = jnp.broadcast_to(buW_wi_model, shape = (3,) + model_shape)
        
        return buW_wi_model_tensor

    def wi_R2_fit(self, q0h: ArrayLike, q2h: ArrayLike, pars: ArrayLike) -> jax.Array:
        """
        Evaluate the fitted regular NNLO real-emission contribution to (W1, W2, W3).

        This computes the linear model prediction by contracting the parameter tensor
        with the basis tensor. The result is ordered as (W1, W2, W3).

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            pars (ArrayLike): Flat parameter vector (length 3N) or compatible container.

        Returns:
            jax.Array: Regular (non-distribution) NNLO real-emission contribution with
                shape (3, ...) corresponding to (W1, W2, W3).
        """
        model_func = self.buW_wi_model_funcs(q0h, q2h)
        model_pars = self.buW_wi_model_pars(*pars)

        buW_wi = contract("ij,ij...->i...", model_pars, model_func)

        return buW_wi

    def w1(self, q0h: ArrayLike, q2h: ArrayLike, pars: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO real-emission contribution to W1 (analytic + fitted).

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            pars (ArrayLike): Fitted-model parameters for the regular NNLO part.

        Returns:
            jax.Array: NNLO real-emission W1 evaluated at `(q0h, q2h)`.
        """
        w1_R2_blm = self.w_R2_blm("W1", q0h, q2h)
        w1_R2_non_blm = self.w_R2_non_blm("W1", q0h, q2h)

        w1_R2_fit = self.wi_R2_fit(q0h, q2h, pars)[0]

        w1_R2 = w1_R2_blm + w1_R2_non_blm + w1_R2_fit

        return w1_R2

    def w2(self, q0h: ArrayLike, q2h: ArrayLike, pars: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO real-emission contribution to W2 (analytic + fitted).

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            pars (ArrayLike): Fitted-model parameters for the regular NNLO part.

        Returns:
            jax.Array: NNLO real-emission W2 evaluated at `(q0h, q2h)`.
        """
        w2_R2_blm = self.w_R2_blm("W2", q0h, q2h)
        w2_R2_non_blm = self.w_R2_non_blm("W2", q0h, q2h)

        w2_R2_fit = self.wi_R2_fit(q0h, q2h, pars)[1]

        w2_R2 = w2_R2_blm + w2_R2_non_blm + w2_R2_fit

        return w2_R2

    def w3(self, q0h: ArrayLike, q2h: ArrayLike, pars: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO real-emission contribution to W3 (analytic + fitted).

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            pars (ArrayLike): Fitted-model parameters for the regular NNLO part.

        Returns:
            jax.Array: NNLO real-emission W3 evaluated at `(q0h, q2h)`.
        """
        w3_R2_blm = self.w_R2_blm("W3", q0h, q2h)
        w3_R2_non_blm = self.w_R2_non_blm("W3", q0h, q2h)

        w3_R2_fit = self.wi_R2_fit(q0h, q2h, pars)[2]

        w3_R2 = w3_R2_blm + w3_R2_non_blm + w3_R2_fit

        return w3_R2


class wR2Subt(BasebuWFF):
    """
    NNLO real-emission subtraction terms for plus-distribution integrands in the b -> uW structure functions.

    This class provides the local subtraction terms needed to regularise q0h-integrals involving
    plus-distributions in the NNLO real-radiation sector. Concretely, these subtractions are the
    pieces that must be removed from integrands of the schematic form

        - F((1 + q2h)/2) * log^n(1 + q2h - 2 q0h) / (1 + q2h - 2 q0h),

    for n = 0, 1, 2, 3, so that the remaining integrand is integrable over q0h. The corresponding
    boundary (surface) terms after integration are provided by `wR2Surf`.

    The structure functions are implemented as functions of (q0h, q2h), with
    q0h = q0/m_b and q2h = q^2/m_b^2. Kinematic domain checks are enforced by the
    `@kinematic_boundary_q0h_q2h` decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "nnlo_real_subt").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
        beta0 (float): One-loop beta-function coefficient, beta0 = 11/3 CA - 4/3 TR nl.
    """

    def __init__(
            self, 
            name: str = "nnlo_real_subt", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise NNLO real-emission subtraction terms for plus-distributions.

        Args:
            name (str, optional): Instance name (default: "nnlo_real_subt").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.

        Notes:
            The coefficient `beta0` is computed from the validated colour factors and `nl`.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

        self.beta0 = (11 / 3) * self.CA - (4 / 3) * self.TR * self.nl

    @kinematic_boundary_q0h_q2h
    def w1(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO subtraction term for W1 associated with plus-distributions.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Subtraction term for W1 evaluated at `(q0h, q2h)`.
        """
        w1_R2_subt = -(((-3 * self.CF * (self.beta0 + 7 * self.CF) * (-1 + q2h)) / 8. + 3 * (-1 + q2h) * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2)) - ((1 - q2h) * jnp.power(self.CF, 2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 3)) / 2. - jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * (-0.020833333333333332 * (self.CF * (-1 + q2h) * (13 * self.beta0 + 4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (207 + 16 * jnp.power(jnp.pi, 2)))) + jnp.log(1 - q2h) * ((-1 + q2h) * jnp.log(q2h) * jnp.power(self.CF, 2) + (self.CF * (-1 + q2h) * (2 * self.beta0 * q2h + self.CF * (-1 + 19 * q2h)) * jnp.power(q2h, -1)) / 2.) + 6 * (1 - q2h) * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 2) + (-1 + q2h) * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) - jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.log(1 - q2h) * ((7 * (-1 + q2h) * jnp.log(q2h) * jnp.power(self.CF, 2)) / 4. + (self.CF * (-1 + q2h) * (-21 * self.CF - 8 * self.beta0 * q2h + 4 * self.CA * q2h * (-4 + jnp.power(jnp.pi, 2)) + self.CF * q2h * (165 + 16 * jnp.power(jnp.pi, 2))) * jnp.power(q2h, -1)) / 24.) + (2 * (1 - q2h) * jnp.log(q2h) * jnp.power(self.CF, 2) + (self.CF * (1 - q2h) * (self.beta0 * q2h + self.CF * (-2 + 17 * q2h)) * jnp.power(q2h, -1)) / 2.) * jnp.power(jnp.log(1 - q2h), 2) + 4 * (-1 + q2h) * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 3) + ((7 * (-1 + q2h) * jnp.power(self.CF, 2)) / 4. + 2 * (1 - q2h) * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * plogs.polylog(2, 1 - q2h) - (self.CF * (-1 + q2h) * (self.beta0 * (-85 + 4 * jnp.power(jnp.pi, 2)) + self.CF * (201 + 68 * jnp.power(jnp.pi, 2) - 48 * zeta(3)) + 2 * self.CA * (5 + 4 * jnp.power(jnp.pi, 2) + 12 * zeta(3)))) / 96.)

        return w1_R2_subt

    @kinematic_boundary_q0h_q2h
    def w2(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO subtraction term for W2 associated with plus-distributions.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Subtraction term for W2 evaluated at `(q0h, q2h)`.
        """
        w2_R2_subt = -(((3 * self.CF * (self.beta0 + 7 * self.CF)) / 2. - 12 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2)) - 2 * jnp.power(self.CF, 2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 3) - jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.log(1 - q2h) * (-2 * self.CF * (2 * self.beta0 + 19 * self.CF) - 4 * jnp.log(q2h) * jnp.power(self.CF, 2)) + (self.CF * (13 * self.beta0 + 4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (207 + 16 * jnp.power(jnp.pi, 2)))) / 12. + 24 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 2) - 4 * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) - jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.log(1 - q2h) * (-7 * jnp.log(q2h) * jnp.power(self.CF, 2) - (self.CF * (-8 * self.beta0 + 4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (165 + 16 * jnp.power(jnp.pi, 2)))) / 6.) + (2 * self.CF * (self.beta0 + 17 * self.CF) + 8 * jnp.log(q2h) * jnp.power(self.CF, 2)) * jnp.power(jnp.log(1 - q2h), 2) - 16 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 3) + (-7 * jnp.power(self.CF, 2) + 8 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * plogs.polylog(2, 1 - q2h) + (self.CF * (self.beta0 * (-85 + 4 * jnp.power(jnp.pi, 2)) + self.CF * (201 + 68 * jnp.power(jnp.pi, 2) - 48 * zeta(3)) + 2 * self.CA * (5 + 4 * jnp.power(jnp.pi, 2) + 12 * zeta(3)))) / 24.)

        return w2_R2_subt

    @kinematic_boundary_q0h_q2h
    def w3(self, q0h: ArrayLike, q2h: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO subtraction term for W3 associated with plus-distributions.

        Args:
            q0h (ArrayLike): Dimensionless leptonic energy q0/m_b.
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.

        Returns:
            jax.Array: Subtraction term for W3 evaluated at `(q0h, q2h)`.
        """
        w3_R2_subt = -(((3 * self.CF * (self.beta0 + 7 * self.CF)) / 4. - 6 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 2)) - jnp.power(self.CF, 2) * jnp.power(1 - 2 * q0h + q2h, -1) * jnp.power(jnp.log(1 - 2 * q0h + q2h), 3) - jnp.log(1 - 2 * q0h + q2h) * jnp.power(1 - 2 * q0h + q2h, -1) * ((self.CF * (13 * self.beta0 + 4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (207 + 16 * jnp.power(jnp.pi, 2)))) / 24. + jnp.log(1 - q2h) * (-2 * jnp.log(q2h) * jnp.power(self.CF, 2) + self.CF * (self.CF - 2 * self.beta0 * q2h - 19 * self.CF * q2h) * jnp.power(q2h, -1)) + 12 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 2) - 2 * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) - jnp.power(1 - 2 * q0h + q2h, -1) * (jnp.log(1 - q2h) * ((-7 * jnp.log(q2h) * jnp.power(self.CF, 2)) / 2. + (self.CF * (8 * self.beta0 * q2h - 4 * self.CA * q2h * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (21 - q2h * (165 + 16 * jnp.power(jnp.pi, 2)))) * jnp.power(q2h, -1)) / 12.) + (4 * jnp.log(q2h) * jnp.power(self.CF, 2) + self.CF * (self.beta0 * q2h + self.CF * (-2 + 17 * q2h)) * jnp.power(q2h, -1)) * jnp.power(jnp.log(1 - q2h), 2) - 8 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 3) + ((-7 * jnp.power(self.CF, 2)) / 2. + 4 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * plogs.polylog(2, 1 - q2h) + (self.CF * (self.beta0 * (-85 + 4 * jnp.power(jnp.pi, 2)) + self.CF * (201 + 68 * jnp.power(jnp.pi, 2) - 48 * zeta(3)) + 2 * self.CA * (5 + 4 * jnp.power(jnp.pi, 2) + 12 * zeta(3)))) / 48.)

        return w3_R2_subt


class wR2Surf(BasebuWFF):
    """
    NNLO real-emission surface terms from integrating plus-distributions in the b -> uW structure functions.

    This class provides the boundary (surface) terms that arise when integrating NNLO real-emission
    plus-distributions over q0h. These terms depend only on q2h and the chosen lower integration
    limit `bound` (in units of m_b), and they complete the plus-distribution prescription together
    with the local subtraction terms in `wR2Subt`.

    The surface terms correspond to the schematic structures

        (1/(n+1)) * F((1 + q2h)/2) * log^{n+1}(1 + q2h - 2*bound),

    for n = 0, 1, 2, 3. Since the q0h integration has been carried out, the public methods depend
    on (q2h, bound) only. Kinematic domain checks are enforced by the `@kinematic_boundary_q2h`
    decorator.

    Attributes:
        name (str): Identifier for this form-factor set (default: "nnlo_real_surf").
        buW_pars (Mapping[str, Any]): Read-only mapping of validated physics parameters.
        beta0 (float): One-loop beta-function coefficient, beta0 = 11/3 CA - 4/3 TR nl.
    """

    def __init__(
            self, 
            name: str = "nnlo_real_surf", 
            buW_pars: Mapping[str, Any] = None, 
            **kwargs: Any
        ) -> None:
        """
        Initialise NNLO real-emission surface terms for plus-distributions.

        Args:
            name (str, optional): Instance name (default: "nnlo_real_surf").
            buW_pars (Mapping[str, Any], optional): Physics parameters passed to `BasebuWFF`.
            **kwargs: Forwarded to the base class for bookkeeping.

        Notes:
            The coefficient `beta0` is computed from the validated colour factors and `nl`.
        """
        super().__init__(name = name, buW_pars = buW_pars, **kwargs)

        self.beta0 = (11 / 3) * self.CA - (4 / 3) * self.TR * self.nl

    @kinematic_boundary_q2h
    def w1(self, q2h: ArrayLike, bound: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO surface term for W1 from plus-distribution integration.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            bound (ArrayLike): Dimensionless lower q0h integration limit (q0/m_b).

        Returns:
            jax.Array: Surface term for W1 evaluated at `(q2h, bound)`.
        """
        w1_R2_surf = ((-0.125 * (self.CF * (self.beta0 + 7 * self.CF) * (-1 + q2h)) + (-1 + q2h) * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * jnp.power(jnp.log(1 + q2h - 2 * bound), 3) - ((-1 + q2h) * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 + q2h - 2 * bound), 4)) / 8. + jnp.power(jnp.log(1 + q2h - 2 * bound), 2) * (-0.010416666666666666 * (self.CF * (-1 + q2h) * (13 * self.beta0 + 4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (207 + 16 * jnp.power(jnp.pi, 2)))) + jnp.log(1 - q2h) * (((-1 + q2h) * jnp.log(q2h) * jnp.power(self.CF, 2)) / 2. + (self.CF * (-1 + q2h) * (2 * self.beta0 * q2h + self.CF * (-1 + 19 * q2h)) * jnp.power(q2h, -1)) / 4.) - 3 * (-1 + q2h) * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 2) + ((-1 + q2h) * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) / 2.) + jnp.log(1 + q2h - 2 * bound) * (jnp.log(1 - q2h) * ((7 * (-1 + q2h) * jnp.log(q2h) * jnp.power(self.CF, 2)) / 4. + (self.CF * (-1 + q2h) * (-21 * self.CF - 8 * self.beta0 * q2h + 4 * self.CA * q2h * (-4 + jnp.power(jnp.pi, 2)) + self.CF * q2h * (165 + 16 * jnp.power(jnp.pi, 2))) * jnp.power(q2h, -1)) / 24.) + (-2 * (-1 + q2h) * jnp.log(q2h) * jnp.power(self.CF, 2) - (self.CF * (-1 + q2h) * (self.beta0 * q2h + self.CF * (-2 + 17 * q2h)) * jnp.power(q2h, -1)) / 2.) * jnp.power(jnp.log(1 - q2h), 2) + 4 * (-1 + q2h) * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 3) + ((7 * (-1 + q2h) * jnp.power(self.CF, 2)) / 4. - 2 * (-1 + q2h) * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * plogs.polylog(2, 1 - q2h) - (self.CF * (-1 + q2h) * (self.beta0 * (-85 + 4 * jnp.power(jnp.pi, 2)) + self.CF * (201 + 68 * jnp.power(jnp.pi, 2) - 48 * zeta(3)) + 2 * self.CA * (5 + 4 * jnp.power(jnp.pi, 2) + 12 * zeta(3)))) / 96.)) / 2.

        return w1_R2_surf

    @kinematic_boundary_q2h
    def w2(self, q2h: ArrayLike, bound: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO surface term for W2 from plus-distribution integration.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            bound (ArrayLike): Dimensionless lower q0h integration limit (q0/m_b).

        Returns:
            jax.Array: Surface term for W2 evaluated at `(q2h, bound)`.
        """
        w2_R2_surf = (((self.CF * (self.beta0 + 7 * self.CF)) / 2. - 4 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * jnp.power(jnp.log(1 + q2h - 2 * bound), 3) + (jnp.power(self.CF, 2) * jnp.power(jnp.log(1 + q2h - 2 * bound), 4)) / 2. + jnp.power(jnp.log(1 + q2h - 2 * bound), 2) * (jnp.log(1 - q2h) * (-(self.CF * (2 * self.beta0 + 19 * self.CF)) - 2 * jnp.log(q2h) * jnp.power(self.CF, 2)) + (self.CF * (13 * self.beta0 + 4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (207 + 16 * jnp.power(jnp.pi, 2)))) / 24. + 12 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 2) - 2 * jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) + jnp.log(1 + q2h - 2 * bound) * (jnp.log(1 - q2h) * (-7 * jnp.log(q2h) * jnp.power(self.CF, 2) - (self.CF * (-8 * self.beta0 + 4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (165 + 16 * jnp.power(jnp.pi, 2)))) / 6.) + (2 * self.CF * (self.beta0 + 17 * self.CF) + 8 * jnp.log(q2h) * jnp.power(self.CF, 2)) * jnp.power(jnp.log(1 - q2h), 2) - 16 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 3) + (-7 * jnp.power(self.CF, 2) + 8 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * plogs.polylog(2, 1 - q2h) + (self.CF * (self.beta0 * (-85 + 4 * jnp.power(jnp.pi, 2)) + self.CF * (201 + 68 * jnp.power(jnp.pi, 2) - 48 * zeta(3)) + 2 * self.CA * (5 + 4 * jnp.power(jnp.pi, 2) + 12 * zeta(3)))) / 24.)) / 2.

        return w2_R2_surf

    @kinematic_boundary_q2h
    def w3(self, q2h: ArrayLike, bound: ArrayLike) -> jax.Array:
        """
        Evaluate the NNLO surface term for W3 from plus-distribution integration.

        Args:
            q2h (ArrayLike): Dimensionless momentum transfer q^2/m_b^2.
            bound (ArrayLike): Dimensionless lower q0h integration limit (q0/m_b).

        Returns:
            jax.Array: Surface term for W3 evaluated at `(q2h, bound)`.
        """
        w3_R2_surf = (((self.CF * (self.beta0 + 7 * self.CF)) / 4. - 2 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * jnp.power(jnp.log(1 + q2h - 2 * bound), 3) + (jnp.power(self.CF, 2) * jnp.power(jnp.log(1 + q2h - 2 * bound), 4)) / 4. + jnp.power(jnp.log(1 + q2h - 2 * bound), 2) * ((self.CF * (13 * self.beta0 + 4 * self.CA * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (207 + 16 * jnp.power(jnp.pi, 2)))) / 48. + jnp.log(1 - q2h) * (-(jnp.log(q2h) * jnp.power(self.CF, 2)) + (self.CF * (self.CF - 2 * self.beta0 * q2h - 19 * self.CF * q2h) * jnp.power(q2h, -1)) / 2.) + 6 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 2) - jnp.power(self.CF, 2) * plogs.polylog(2, 1 - q2h)) + jnp.log(1 + q2h - 2 * bound) * (jnp.log(1 - q2h) * ((-7 * jnp.log(q2h) * jnp.power(self.CF, 2)) / 2. + (self.CF * (8 * self.beta0 * q2h - 4 * self.CA * q2h * (-4 + jnp.power(jnp.pi, 2)) + self.CF * (21 - q2h * (165 + 16 * jnp.power(jnp.pi, 2)))) * jnp.power(q2h, -1)) / 12.) + (4 * jnp.log(q2h) * jnp.power(self.CF, 2) + self.CF * (self.beta0 * q2h + self.CF * (-2 + 17 * q2h)) * jnp.power(q2h, -1)) * jnp.power(jnp.log(1 - q2h), 2) - 8 * jnp.power(self.CF, 2) * jnp.power(jnp.log(1 - q2h), 3) + ((-7 * jnp.power(self.CF, 2)) / 2. + 4 * jnp.log(1 - q2h) * jnp.power(self.CF, 2)) * plogs.polylog(2, 1 - q2h) + (self.CF * (self.beta0 * (-85 + 4 * jnp.power(jnp.pi, 2)) + self.CF * (201 + 68 * jnp.power(jnp.pi, 2) - 48 * zeta(3)) + 2 * self.CA * (5 + 4 * jnp.power(jnp.pi, 2) + 12 * zeta(3)))) / 48.)) / 2.

        return w3_R2_surf


==> python_package/buW2/_buWKinematics.py <==

import jax
import jax.numpy as jnp
from functools import wraps


def kinematic_boundary_q0h_q2h(func: callable) -> callable:
    """
    Decorator to enforce the full kinematic boundary conditions for buW structure functions 
    depending on both q0h and q2h.

    This decorator sets the output to zero outside the physical region defined by:
        - 0 < q2h < 1
        - sqrt(q2h) < q0h < (1 + q2h) / 2

    Args:
        func (callable): A function taking (self, q0h, q2h) as arguments and returning a tensor.

    Returns:
        callable: Wrapped function enforcing the boundary.
    """
    @wraps(func)
    def wrapper(self, q0h: jax.Array, q2h: jax.Array) -> jax.Array:
        tensor = func(self, q0h, q2h)

        kinematic_boundary = (
            (q2h > 0) &
            (q2h < 1) &
            (q0h > jnp.sqrt(q2h)) &
            (q0h < (1 + q2h) / 2)
        )

        return jnp.where(kinematic_boundary, tensor, 0.)

    return wrapper

def kinematic_boundary_q2h(func: callable) -> callable:
    """
    Decorator to enforce the kinematic boundary conditions for buW structure functions depending
    only on q2h.

    This function sets the output to zero outside the physical region defined by:
        - 0 < q2h < 1

    It works for functions with signatures:
        - func(self, q2h)
        - func(self, q2h, bound)
        - func(self, q2h, *args, **kwargs)

    Args:
        func (callable): A function taking at least (self, q2h) as argument and returning a tensor.

    Returns:
        callable: Wrapped function enforcing the boundary.
    """
    @wraps(func)
    def wrapper(self, q2h: jax.Array, *args, **kwargs) -> jax.Array:
        tensor = func(self, q2h, *args, **kwargs)

        kinematic_boundary = (q2h > 0) & (q2h < 1)

        return jnp.where(kinematic_boundary, tensor, 0.)

    return wrapper


==> python_package/buW2/_polylogs.py <==

import jax
import jax.numpy as jnp

from scipy.special import factorial
from jax.scipy.special import spence

from jax.typing import ArrayLike


@jax.jit
def polylog_2(x: ArrayLike) -> jax.Array:
    """
    Compute the dilogarithm (Li_2) using Spence's function.

    This function computes the polylogarithm of order 2, Li_2(x), using the Spence function:

        Li_2(x) = Spence(1 - x)

    JAX's `spence` function is JIT-compiled for efficient computation.

    Args:
        x (ArrayLike): The input value(s) for which to compute the dilogarithm.

    Returns:
        jax.Array: The computed Li_2(x) values corresponding to the input `x`.
    """
    return spence(1 - x)

def polylog(s: int, x: ArrayLike) -> jax.Array:
    """
    Calculate the polylogarithm function for a given order and input value.

    This function includes a precise implementation for the dilogarithm (PolyLog[2, x]) using the
    `ddilog` function, as well as polynomial expansions for the third and fourth order polylogarithms
    (PolyLog[3, x] and PolyLog[4, x]) based on fits performed using Mathematica. The polynomial fits
    are valid over the interval [-1, 1].

    Args:
        s (int): The order of the polylogarithm to compute. Supported values are 2, 3, and 4.
        x (ArrayLike): The input value(s) for which to compute the polylogarithm.

    Returns:
        jax.Array: The computed polylogarithm value(s) corresponding to the input `x`.

    Notes:
        - The dilogarithm (order 2) is computed using the `ddilog` function.
        - The third and fourth order polylogarithms are computed using polynomial fits based on the
            following Mathematica code:

          ```mathematica
          (* Define the PolyLog function of order n *)
          polyLogFunction[x_] := PolyLog[n, x]

          (* Define the values of x to use in the fit *)
          x0 = Table[i, {i, -1., 1., 0.00001}];

          (* Fit the PolyLog function to a polynomial of degree 15 over the interval [0, 1] *)
          data = Table[{x0[[i]], polyLogFunction[x0[[i]]]}, {i, 1, Length[x0]}];

          model = Table[x^n, {n, 0, 15}];

          fitPolynomial = Fit[data, model, x];

          (* Output the fitted polynomial *)
          fitPolynomial
          ```
    Raises:
        ValueError: If the `order` is not 2, 3, or 4.

    Example:
        >>> polylog(3, 0.5)
        0.537213...  # Example output for PolyLog[3, 0.5]
    """
    if s == 2:
        poly_log = polylog_2(x)

    elif s == 3:
        poly_log = -1.6333811799937068e-6 + 0.9999803026978981 * x + 0.12520356638664942 * jnp.power(x, 2) + 0.03794818682911602 * jnp.power(x, 3) + 0.0115594594249592 * jnp.power(x, 4) - 0.00401653335296588 * jnp.power(x, 5) + 0.03467815800875979 * jnp.power(x, 6) + 0.07205663334726133 * jnp.power(x, 7) - 0.10289000258734916 * jnp.power(x, 8) - 0.20139634615681937 * jnp.power(x, 9) + 0.18798699387422424 * jnp.power(x, 10) + 0.3180328185815796 * jnp.power(x, 11) - 0.16500638017351257 * jnp.power(x, 12) - 0.2525202015758111 * jnp.power(x, 13) + 0.05869360279705156 * jnp.power(x, 14) + 0.08168885152965 * jnp.power(x, 15)

    elif s == 4:
        poly_log = -3.6435308187365025e-8 + 0.9999996055436005 * x + 0.06250459798464307 * jnp.power(x, 2) + 0.012364145296974088 * jnp.power(x, 3) + 0.0038131151089633277 * jnp.power(x, 4) + 0.0013531641362571115 * jnp.power(x, 5) + 0.0014712348940042897 * jnp.power(x, 6) + 0.0018587141618138594 * jnp.power(x, 7) - 0.002244084699443967 * jnp.power(x, 8) - 0.004153592795354114 * jnp.power(x, 9) + 0.004642620075619325 * jnp.power(x, 10) + 0.006953393285329871 * jnp.power(x, 11) - 0.004098755913446119 * jnp.power(x, 12) - 0.005608557407118352 * jnp.power(x, 13) + 0.0015559917313983291 * jnp.power(x, 14) + 0.0019107983855202806 * jnp.power(x, 15)

    else:
        raise ValueError("Order must be 2, 3, or 4.")

    return poly_log

def nielsen_polylog(n: int, m: int, x: ArrayLike) -> jax.Array:
    """
    Calculate the Nielsen generalized polylogarithm function for a given order (n, m) and input
    value x.

    This function computes the Nielsen generalized polylogarithm for the specific case of (2, 2)
    using a polynomial expansion derived from a fit performed in Mathematica. The polynomial
    fit is valid over the interval [-1, 1].

    Args:
        n (int): The order of the first parameter of the polylogarithm.
        m (int): The order of the second parameter of the polylogarithm.
        x (ArrayLike): The input value(s) at which to compute the polylogarithm. Should
            be within the interval [-1, 1] for accurate results.

    Returns:
        jax.Array: The computed value(s) of the Nielsen generalized polylogarithm for the
            input `x`.

    Raises:
        ValueError: If the provided `n` or `m` values are not supported (currently only n = 2, m = 2
            is supported).

    Notes:
        - The polynomial expansion used for the n = 2, m = 2 case was obtained through a fit performed
            in Mathematica.
        - The fit was computed as follows:

          ```mathematica
          (*Define the PolyLog function of order n, m*)
          polyLogFunction[x_] := PolyLog[n, m, x]

          (*Define the values of x to use in the fit*)
          x0 = Table[i, {i, -1., 1., 0.00001}];

          (*Fit the PolyLog function to a polynomial of degree 15 over the interval[-1, 1]*)
          data = Table[{x0[[i]], polyLogFunction[x0[[i]]]}, {i, 1, Length[x0]}];

          model = Table[x^n, {n, 0, 15}];

          fitPolynomial = Fit[data, model, x];

          (*Output the fitted polynomial*)
          fitPolynomial
          ```

    Example:
        >>> nielsen_polylog(2, 2, 0.5)
        0.04075819...  # Example output for Nielsen generalized polylogarithm PolyLog[2, 2, 0.5]
    """
    if n == 2 and m == 2:
        poly_log = -7.383430522938053e-6 - 0.00009122408409643254 * x + 0.12591744595101964 * jnp.power(x, 2) + 0.05976373219020413 * jnp.power(x, 3) + 0.010384343763869059 * jnp.power(x, 4) - 0.03866131935007472 * jnp.power(x, 5) + 0.1450262600388283 * jnp.power(x, 6) + 0.32438101088544496 * jnp.power(x, 7) - 0.4619737752555235 * jnp.power(x, 8) - 0.9228741864574788 * jnp.power(x, 9) + 0.8312997549024355 * jnp.power(x, 10) + 1.4451329446651324 * jnp.power(x, 11) - 0.7268392010039335 * jnp.power(x, 12) - 1.1421247877029845 * jnp.power(x, 13) + 0.25520965494451847 * jnp.power(x, 14) + 0.36573832904445724 * jnp.power(x, 15)

    else:
        raise ValueError("Order must be n = 2, m = 2.")

    return poly_log

def hpl(n: int, m: int, x: ArrayLike) -> jax.Array:
    """
    Calculate the generalised harmonic polylogarithm (HPL) function of order n, m for a given input
    value.

    This function includes an explicit implementation for specific harmonic polylogarithms
    (HPL[{n, m}, x]) based on polynomial expansions derived from fits performed using Mathematica. The
    polynomial fits are valid over the interval [-1, 1].

    Args:
        n (int): The first index of the harmonic polylogarithm.
        m (int): The second index of the harmonic polylogarithm.
        x (ArrayLike): The input value(s) for which to compute the HPL.

    Returns:
        jax.Array: The computed harmonic polylogarithm value(s) corresponding to the input `x`.

    Notes:
        - The harmonic polylogarithms HPL[{-1, 2}, x] and HPL[{-2, 2}, x] are computed using a polynomial
            expansion based on the following Mathematica code:

          ```mathematica
          (* Define the HPL function of order n, m *)
          HPLFunction[x_] := HPL[{n, m}, x];

          (* Define the values of x to use in the fit *)
          x0 = Table[i, {i, -0.95, 1., 0.0001}];

          (* Fit the HPL function to a polynomial of degree 15 over the interval [-0.95, 1.0] *)
          data = Table[{x0[[i]], HPLFunction[x0[[i]]]}, {i, 1, Length[x0]}];

          model = Table[x^n, {n, 0, 15}];

          fitPolynomial = Fit[data, model, x];

          (* Output the fitted polynomial *)
          fitPolynomial
          ```
    Raises:
        ValueError: If the `order` is not n = -1, m = 2 or n = -2, m = 2.

    Example:
        >>> hpl(-1, 2, 0.5)
        -0.377...  # Example output for HPL[{-1, 2}, 0.5]

        >>> hpl(-2, 2, 0.5)
        0.123...  # Example output for HPL[{-2, 2}, 0.5]
    """
    if n == -1 and m == 2:
        hpl = -0.00003320412093925272 - 0.00018563033616551477 * x + 0.504948762266855 * jnp.power(x, 2) - 0.24307718146436166 * jnp.power(x, 3) + 0.0959295629818186 * jnp.power(x, 4) - 0.21891642814811874 * jnp.power(x, 5) + 1.2151232755355725 * jnp.power(x, 6) - 0.040231324813549685 * jnp.power(x, 7) - 4.514101249004871 * jnp.power(x, 8) + 0.7910844890049391 * jnp.power(x, 9) + 10.324042913645979 * jnp.power(x, 10) - 3.9019881829134047 * jnp.power(x, 11) - 11.34679532707935 * jnp.power(x, 12) + 5.785665634377534 * jnp.power(x, 13) + 5.217443929258987 * jnp.power(x, 14) - 3.2801655212193057 * jnp.power(x, 15)

    elif n == -2 and m == 2:
        hpl = -6.5441803480274915e-6 + 0.000019119599189234516 * x + 0.25089436039924645 * jnp.power(x, 2) - 0.0845276050057736 * jnp.power(x, 3) + 0.03417693445377031 * jnp.power(x, 4) - 0.011446259560390403 * jnp.power(x, 5) + 0.18343738922358158 * jnp.power(x, 6) - 0.16635596513257614 * jnp.power(x, 7) - 0.6054919093505996 * jnp.power(x, 8) + 0.5389325884978957 * jnp.power(x, 9) + 1.2342587036303294 * jnp.power(x, 10) - 1.069135507340092 * jnp.power(x, 11) - 1.207470240182117 * jnp.power(x, 12) + 1.0376758574887905 * jnp.power(x, 13) + 0.48613415942156624 * jnp.power(x, 14) - 0.41818358914449233 * jnp.power(x, 15)

    else:
        raise ValueError("Currently supported orders are n = -1, m = 2 and n = -2, m = 2.")

    return hpl


==> python_package/buW2/_utils.py <==

import jax
import jax.numpy as jnp

import re
import math
from functools import wraps

from jax.typing import ArrayLike
from typing import Any, Mapping, Iterable


def validate_buW_pars(
        buW_pars: Mapping[str, Any] | None = None,
        required_buW_pars: Iterable[str] = ("CF", "CA", "TR", "nh", "nl", "mb", "mB"),
        derived_buW_pars: bool = True
    ) -> dict[str, Any]:
    """
    Validate and normalise the physics parameter dictionary used across the buW module.

    This function:
      1) checks that all required keys are present,
      2) coerces values into numeric types when appropriate (e.g. ``CF = "4/3"`` -> ``1.333...``),
      3) optionally computes derived quantities (``lam``, ``lamh``, ``beta0``),
      4) performs minimal sanity checks.

    Args:
        buW_pars (Mapping[str, Any] | None): Input parameter mapping. Must include at least
            the keys provided in ``required_buW_pars``.
        required_buW_pars (Iterable[str], optional): Keys that must be present in ``buW_pars``.
            Defaults to ``("CF", "CA", "TR", "nh", "nl", "mb", "mB")``.
        derived_buW_pars (bool, optional): Whether to add derived entries
            ``lam = mB - mb``, ``lamh = lam / mb``, and ``beta0 = 11 - 2*nl/3``.
            Defaults to ``True``.

    Returns:
        dict[str, Any]: A new validated dictionary, with possible coercions and
        derived entries added (if requested).

    Raises:
        ValueError: If ``buW_pars`` is missing/empty, coercion from strings fails,
            or values fail basic sanity checks.
        KeyError: If any required key is missing.
        TypeError: If a value is non-numeric (e.g. a list/object) after coercion.
    """
    if not buW_pars:
        raise ValueError(
            "Need to specify the buW parameters to be used "
            "to define the functional form of the structure functions. "
            "No dictionary containing the values of those "
            "parameters has been inputted."
        )

    required = set(required_buW_pars)
    missing = required - set(buW_pars)

    if missing:
        raise KeyError(f"Missing required keys in buW_pars: {sorted(missing)}")
    
    validated_buW_pars = dict(buW_pars)

    for key, val in validated_buW_pars.items():
        if isinstance(val, str):
            try:
                validated_buW_pars[key] = float(eval(val))
            except Exception as e:
                raise ValueError(f"Failed to coerce core parameters to numeric types: {e}") from e

    for key, val in validated_buW_pars.items():
        try:
            is_finite = math.isfinite(val)
        except Exception:
            raise TypeError(f"Parameter {key!r} must be numeric, got {type(val).__name__}: {val!r}")
        if not is_finite:
            raise ValueError(f"Parameter {key!r} must be a finite number, got {val!r}")

    present_buW_pars = set(validated_buW_pars)

    if {"nh", "nl"}.issubset(present_buW_pars):
        nh = validated_buW_pars["nh"]
        nl = validated_buW_pars["nl"]

        if nh < 0.0:
            raise ValueError(f"'nh' must be positive, got {nh!r}")
        if nl < 0.0:
            raise ValueError(f"'nl' must be positive, got {nl!r}")

        if derived_buW_pars:
            validated_buW_pars["beta0"] = 11 - (2 * nl / 3)

    if {"mb", "mB"}.issubset(present_buW_pars):
        mb = validated_buW_pars["mb"]
        mB = validated_buW_pars["mB"]

        if mb <= 0.0:
            raise ValueError(f"'mb' must be positive, got {mb!r}")
        if mB <= 0.0:
            raise ValueError(f"'mB' must be positive, got {mB!r}")

        if derived_buW_pars:
            lam =  mB - mb
            validated_buW_pars["lam"] = lam
            validated_buW_pars["lamh"] = lam / mb

    return validated_buW_pars


def align_arrays_for_broadcasting(
        tensor1: ArrayLike,
        tensor2: ArrayLike
    ) -> tuple[jax.Array, jax.Array]:
    """
    Aligns two JAX arrays to ensure they are broadcastable to a common shape.

    This function modifies two JAX arrays of arbitrary dimensions, ensuring that
    they are mutually broadcastable. It returns the arrays reshaped or broadcasted
    to a common compatible shape.

    Args:
        tensor1 (ArrayLike): The first input array.
        tensor2 (ArrayLike): The second input array.

    Returns:
        tuple[jax.Array, jax.Array]: Two arrays that have been modified to
            be broadcastable to each other.
    """
    # Coerce inputs to JAX arrays
    tensor1 = jnp.asarray(tensor1)
    tensor2 = jnp.asarray(tensor2)

    try:
        # Try to broadcast to the arrays
        broadcast_shape_test = jnp.broadcast_shapes(tensor1.shape, tensor2.shape)

        # Determine the number of dimensions of the input JAX arrays
        tensor1_dims = tensor1.ndim
        tensor2_dims = tensor2.ndim

        if tensor1_dims > tensor2_dims:
            tensor2 = jnp.broadcast_to(tensor2, shape = tensor1.shape)
        elif tensor1_dims < tensor2_dims:
            tensor1 = jnp.broadcast_to(tensor1, shape = tensor2.shape)

    except ValueError:
        # Determine the common dimensions of the input JAX arrays
        common_dims = common_dimensions(tensor1, tensor2)

        # Expand dimensions if initial shapes are not broadcastable
        tensor1, tensor2 = expand_dimensions_for_broadcasting(tensor1, tensor2, common_dims)

    return tensor1, tensor2


==> python_package/tests.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "30ddb65d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import jax\n",
    "import jax.numpy as jnp\n",
    "from jax.config import config;\n",
    "config.update(\"jax_enable_x64\", True)\n",
    "\n",
    "from scipy.integrate import quad\n",
    "\n",
    "import yaml\n",
    "\n",
    "import buW2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c8339fde",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"buW2/parameters.yaml\", \"r\") as input_file:\n",
    "    pars = yaml.load(input_file, Loader = yaml.FullLoader)\n",
    "\n",
    "pars = pars[\"Parameters\"]\n",
    "\n",
    "with open(\"buW2/wi_R2_parameters.yaml\", \"r\") as input_file:\n",
    "    wi_R2_pars = yaml.load(input_file, Loader = yaml.FullLoader)\n",
    "\n",
    "wi_R2_pars = jnp.array(wi_R2_pars[\"pars\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "13155e8f",
   "metadata": {},
   "outputs": [],
   "source": [
    "w0 = buW2.w0(buW_pars = pars)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "fc2deb3f",
   "metadata": {},
   "outputs": [],
   "source": [
    "wv1 = buW2.wV1(buW_pars = pars)\n",
    "wr1 = buW2.wR1(buW_pars = pars)\n",
    "wr1_subt = buW2.wR1Subt(buW_pars = pars)\n",
    "wr1_surf = buW2.wR1Surf(buW_pars = pars)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f3b8fbef",
   "metadata": {},
   "outputs": [],
   "source": [
    "wv2 = buW2.wV2(buW_pars = pars)\n",
    "wr2 = buW2.wR2(buW_pars = pars)\n",
    "wr2_subt = buW2.wR2Subt(buW_pars = pars)\n",
    "wr2_surf = buW2.wR2Surf(buW_pars = pars)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "49870316",
   "metadata": {},
   "outputs": [],
   "source": [
    "eps = 1e-3\n",
    "\n",
    "q2h_vec = jnp.linspace(0.15, 0.35, 50)\n",
    "\n",
    "q2h_tensor = jnp.tile(q2h_vec[None], reps = (25, 1))\n",
    "q0h_tensor = jnp.linspace(jnp.sqrt(q2h_vec) + eps, ((1 + q2h_vec) / 2) - eps, 25)\n",
    "\n",
    "q0h_min = 0.10"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8301efdb",
   "metadata": {},
   "source": [
    "# LO"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e52cdf5f",
   "metadata": {},
   "outputs": [],
   "source": [
    "w1_0_tensor = w0(\"W1\", q2h_tensor)\n",
    "w2_0_tensor = w0(\"W2\", q2h_tensor)\n",
    "w3_0_tensor = w0(\"W3\", q2h_tensor)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6b541afe",
   "metadata": {},
   "source": [
    "# NLO"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "63bbcacb",
   "metadata": {},
   "outputs": [],
   "source": [
    "w1_v1_tensor = wv1(\"W1\", q2h_tensor)\n",
    "w2_v1_tensor = wv1(\"W2\", q2h_tensor)\n",
    "w3_v1_tensor = wv1(\"W3\", q2h_tensor)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "f4d6bb9d",
   "metadata": {},
   "outputs": [],
   "source": [
    "w1_r1_tensor = wr1(\"W1\", q0h_tensor, q2h_tensor)\n",
    "w2_r1_tensor = wr1(\"W2\", q0h_tensor, q2h_tensor)\n",
    "w3_r1_tensor = wr1(\"W3\", q0h_tensor, q2h_tensor)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "0f0b1b94",
   "metadata": {},
   "outputs": [],
   "source": [
    "w1_r1_subt_tensor = wr1_subt(\"W1\", q0h_tensor, q2h_tensor)\n",
    "w2_r1_subt_tensor = wr1_subt(\"W2\", q0h_tensor, q2h_tensor)\n",
    "w3_r1_subt_tensor = wr1_subt(\"W3\", q0h_tensor, q2h_tensor)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "19383622",
   "metadata": {},
   "outputs": [],
   "source": [
    "w1_r1_surf_tensor = wr1_surf(\"W1\", q2h_tensor, q0h_min)\n",
    "w2_r1_surf_tensor = wr1_surf(\"W2\", q2h_tensor, q0h_min)\n",
    "w3_r1_surf_tensor = wr1_surf(\"W3\", q2h_tensor, q0h_min)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6108a9d0",
   "metadata": {},
   "source": [
    "# NNLO"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a9284b39",
   "metadata": {},
   "outputs": [],
   "source": [
    "w1_v2_tensor = wv2(\"W1\", q2h_tensor)\n",
    "w2_v2_tensor = wv2(\"W2\", q2h_tensor)\n",
    "w3_v2_tensor = wv2(\"W3\", q2h_tensor)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "2586bd67",
   "metadata": {},
   "outputs": [],
   "source": [
    "w1_r2_tensor = wr2(\"W1\", q0h_tensor, q2h_tensor, wi_R2_pars)\n",
    "w2_r2_tensor = wr2(\"W2\", q0h_tensor, q2h_tensor, wi_R2_pars)\n",
    "w3_r2_tensor = wr2(\"W3\", q0h_tensor, q2h_tensor, wi_R2_pars)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "0ab6735e",
   "metadata": {},
   "outputs": [],
   "source": [
    "w1_r2_subt_tensor = wr2_subt(\"W1\", q0h_tensor, q2h_tensor)\n",
    "w2_r2_subt_tensor = wr2_subt(\"W2\", q0h_tensor, q2h_tensor)\n",
    "w3_r2_subt_tensor = wr2_subt(\"W3\", q0h_tensor, q2h_tensor)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "d78cbc9b",
   "metadata": {},
   "outputs": [],
   "source": [
    "w1_r2_surf_tensor = wr2_surf(\"W1\", q2h_tensor, q0h_min)\n",
    "w2_r2_surf_tensor = wr2_surf(\"W2\", q2h_tensor, q0h_min)\n",
    "w3_r2_surf_tensor = wr2_surf(\"W3\", q2h_tensor, q0h_min)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4b87b615",
   "metadata": {},
   "source": [
    "# Integrating a smooth $f(\\hat{q}_0, \\hat{q}^2)$ function against $W_i$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "7d4f1905",
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(q0h, q2h):\n",
    "    return jnp.exp(-(q0h + q2h)**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "64164f94",
   "metadata": {},
   "outputs": [],
   "source": [
    "def delta(q2h):\n",
    "    q0h_end_point = (1 + q2h) / 2\n",
    "    \n",
    "    w1_v2 =  wv2(\"W1\", q2h)\n",
    "    \n",
    "    return (1 / 2) * f(q0h_end_point, q2h) * w1_v2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "5f40e13e",
   "metadata": {},
   "outputs": [],
   "source": [
    "@jax.jit\n",
    "def integrand_real(q0h, q2h):\n",
    "    w1_r2 =  wr2(\"W1\", q0h, q2h, wi_R2_pars)\n",
    "    w1_r2_subt = wr2_subt(\"W1\", q0h, q2h)\n",
    "    \n",
    "    return f(q0h, q2h) * (w1_r2 + w1_r2_subt)\n",
    "\n",
    "def real(q2h):\n",
    "    q0h_end_point = (1 + q2h) / 2\n",
    "    q0h_threshold = jnp.sqrt(q2h)\n",
    "    \n",
    "    integrand = lambda q0h: integrand_real(q0h, q2h)\n",
    "    \n",
    "    return quad(integrand, q0h_threshold, q0h_end_point)[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "35453bbd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def surface(q2h):\n",
    "    q0h_end_point = (1 + q2h) / 2\n",
    "    q0h_threshold = jnp.sqrt(q2h)\n",
    "    \n",
    "    w1_r2_surf =  wr2_surf(\"W1\", q2h, q0h_threshold)\n",
    "    \n",
    "    return f(q0h_end_point, q2h) * w1_r2_surf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "dbf3b0d4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def f_W1_integral(q2h):    \n",
    "    return delta(q2h) + real(q2h) + surface(q2h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "710cb14d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Array(-1.28986837, dtype=float64)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f_W1_integral(0.25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "801d54df",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "py310",
   "language": "python",
   "name": "py310"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

